Collapse and causality in generalised trace dynamics: record selection in Connes time and the causal consistency of emergent records

Dynamical wave-function collapse must not violate causality: a record selected "now" has no frame-independent meaning, and a nonlinear law can let distant observers signal. We ask whether this conflict is avoided when classical spacetime, with its causal structure, itself arises from localisation, as proposed in generalized trace dynamics (GTD), where the fluctuations that select a record come from unresolved pregeometric degrees of freedom ordered by Connes time, not by a spacetime coordinate. The hypersurface question is then not posed where selection happens; it returns as the requirement that emergent records do not signal. We apply the standard no-signalling theorem to an effective collapse law of CSL type. The norm-preserving, response-free law of a naive coarse-graining never selects. In history form, record weights are martingales only if the fluctuation history leans towards the leading record with gain twice its own diffusion and, for operators with three or more collinear eigenvalues, the linear law carries its counter-term, which a smooth coefficient drive gives with the wrong sign; any other gain signals. For an equilibrium sea the fluctuation-dissipation relation fixes the gain, so the Born gain is an Einstein relation between coupling, temperature and correlation time. A rate that reads the entanglement of the conditioned state signals; enhancement must sit in fixed collective operators. Positive states annihilate the Grassmann bilinear carrying the collapse coefficient, so the physical block is a reconstruction with positive kinetic form. The coefficient noise is evaluated for the Sutherland texture of GTD's relational master matrix: a block coupled to its local strain acquires an Ohmic spectral density with computed friction, continuum criterion and recurrence, while a kinetic cross-coupling yields none. What remains is the projection supplying counter-term and gain.

==> anc/README.txt <==
ANCILLARY CALCULATIONS

Run each check_*.py with Python 3.10+, NumPy and SciPy. Each script writes
its results JSON beside itself. OPENBLAS_NUM_THREADS=1 or 2 is useful for the
finite-bath checks (check_reservoir.py, check_bath_coefficient.py). All
parameters are model units unless stated otherwise.

check_joint.py: finite-step physical Gaussian law, mean weights, increments,
reference/physical distinction, and the external-gain obstruction
(Remark 1).
check_projection.py: auxiliary positivity, harmonic-source and response
checks, shared Lindblad generator with distinct trajectories, current tensor.
check_reservoir.py: fermionic correlation, continuum/finite-temperature noise
power, full Fock-space/determinant comparison and finite-bath decay rates
(Appendix B).
check_causal_records.py: complete local instruments on the full detector
space, finite Bell readout, and deterministic/nonlocal signalling examples
(Section 4).
check_microscopic.py: exact exterior-algebra ASA coefficient, direct ODE
verification of the free GTD trajectory, two independent quadratures of its
Laplace history distribution, explicit split-biquaternion form, conditioned
entanglement-rate signalling with constant-rate controls (Proposition 3),
correlated exposures, and Hermitian kinetic-connection check.
check_norm_geometry.py: norm constraints for stochastic states, independent
directional-derivative check of the Stratonovich-to-Ito drift, tangency of the
Born-restoring response, two-record mean-weight balance, and the same ensemble
generator with different random-phase and CSL histories (Section 3.3).
check_bare_law.py: exact solution of the bare norm-preserving law
(Proposition 1): pathwise identity logit p = logit p0 + 2 delta W against a
Heun/Stratonovich integration, erosion of the mean weight to 1/2, late-time
near-record frequencies, recurrence, the multi-record log-ratio identity, and
the CSL control (mean weight and selection fraction equal to p0).
check_unravelling_bound.py: the selection-rate bound for state-dependent
unravellings (Proposition 4): norm conservation and invariance of the ensemble
generator for random unitaries u(psi), the quadratic-variation formula and its
bound with equality at u = 1, the random-phase case u = i, and the two-qubit
example in which an entanglement-switched phase changes the selection power
of Alice's weights without changing any ensemble slope.
check_response_form.py: the Born condition in history form (Proposition 2):
exact one-step drift of the mean weights for three equally spaced eigenvalues
by Gauss-Hermite quadrature, against the closed formula, for (kappa, b) =
(1, 2 D lbar) and four departures from it; two channels with affinely
independent records, where a constant c absorbs any kappa; two-record exit
probabilities for the fractional family alpha = 1/2, 1, 2 against
I_{p0}(alpha, alpha); the drift of the mean weight for alpha != 1; the
Einstein relation of Proposition 6 with an Ornstein-Uhlenbeck sea whose
mean-field response to <L> has gain lambda_b C_0/T (Born for two symmetric
records exactly when lambda_b Gamma_s/(4 g T) = 1); on that locus, the failure
of the coefficient-driven law (kappa = -1) for a projector L and for three
records, repaired by the counter-term -g^2 D_J L^2; and the sign reversal of
the static response of a velocity bilinear relative to the Kubo value.
(Runtime about ten minutes, dominated by the sea simulations.)
check_block_stability.py: spectrum of the linear generator for a block coordinate
with positive or negative kinetic term coupled to a Caldeira-Leggett bath with
positive or negative kinetic terms (Section 5.2, exterior-product form): matched
signs are stable, mixed signs have a growing mode.
check_bath_coefficient.py: the linearised-bath calculation (Proposition 5,
Appendix D): Wick formula for <J(t)J(0)> by Monte Carlo on independent
Ornstein-Uhlenbeck velocities; exact finite-N velocity correlation of the
discretised Ohmic Caldeira-Leggett model by covariance propagation against
the Markov limit; Var Y(tau) exact versus the closed form; the finite-N
recurrence; the spectral formula for D_J; vanishing of J for fully correlated
components; and the confined-block case with S(0) = 0 but D_J > 0.
check_sutherland_sea.py: the Sutherland-texture sea (Example 3, Appendix D.3):
Hessian spectrum 4 l^2 (M-l)^2 of the equally spaced chain; strain-coupling
spectral density, its Ohmic slope against the continuum formula and its shape
across the band; exact finite-M block velocity correlation from the normal
modes of the coupled quadratic system for M = 64, 256, 1024, 4096 against the
OU law; Var Y(tau) against the closed form; the zero-frequency line T/M_eff
against m_b[1 + pi gamma M/(12 Omega_max)]; the small-sea (M = 24)
non-decorrelation; the cutoff dependence of the residual (Omega_max = 80,
M = 8192 at the same mode spacing); the kinetic (velocity-velocity) coupling
with its conserved block momentum and ballistic Var Y; and the window
dependence of a finite-M correlation time. Writes sutherland_sea_curves.npz for
the figure. (Runtime about three minutes.)

Only check_microscopic.py uses the GTD equations of Appendix A directly (the
free sector). check_bath_coefficient.py evaluates the Caldeira-Leggett model of
Appendix D and check_sutherland_sea.py the same model with the spectrum of the
master-matrix texture; their relation to the Grassmann block is stated in
Section 5.2 (Lemma 1).
check_projection.py retains some checks of material from earlier versions of
the paper (harmonic-source and response checks). None of these scripts derives
an interacting GTD collapse law or emergent spacetime.

make_figure.py regenerates figures/joint_law.pdf; make_figures.py regenerates
figures/bare_vs_csl.pdf, figures/coefficient_noise.pdf and, if
sutherland_sea_curves.npz is present, figures/sutherland_sea.pdf. Both need
Matplotlib. The supplied figures are sufficient to compile the paper.


==> anc/bare_law_results.json <==
{
  "bare_pathwise_vs_closed_form_max_error": 0.002407847731199564,
  "bare_pathwise_vs_closed_form_mean_error_at_T": 0.00024075275318094765,
  "bare_integration_note": "Heun (Stratonovich) scheme, dt=2.50e-04; the discrepancy scales linearly with dt (checked at dt/4, dt, 4dt).",
  "bare_mean_p_at_tau_1_to_6": [
    0.36785358661734946,
    0.3847486553851038,
    0.39623644901037564,
    0.41122252158167943,
    0.4161535246166073,
    0.42254070257093135
  ],
  "bare_frac_p_above_0.95_at_tau_1_to_6": [
    0.02775,
    0.07625,
    0.129,
    0.166,
    0.19325,
    0.2095
  ],
  "bare_mean_p_standard_error_at_T": 0.006520792454179292,
  "bare_fraction_of_paths_that_returned_to_half": 0.8565,
  "bare_mean_p_exact_closed_form": [
    0.37394793435402435,
    0.3993911612347218,
    0.41368354892730425,
    0.42318834195964883,
    0.4301063195848225,
    0.4354363517798896
  ],
  "bare_P_p_above_0.95_exact": [
    0.028988722888648122,
    0.09002819718977495,
    0.136850309555976,
    0.17158147395054868,
    0.19825849175528487,
    0.21946981864127507
  ],
  "csl_mean_p_at_tau_1_to_6": [
    0.30553359512699635,
    0.3037619337491575,
    0.30264480554405176,
    0.3000400527605403,
    0.29889106468358145,
    0.3010196289163
  ],
  "csl_mean_p_standard_error_at_T": 0.007170475272843822,
  "csl_fraction_selected_record_1": 0.301,
  "csl_fraction_unresolved_(0.05<p<0.95)": 0.0255,
  "bare_ito_drift_identity_error": 0.0,
  "bare_ito_drift_at_p_0.3": 0.168,
  "multirecord_logratio_identity_error": 0.000398114037997388
}

==> anc/bath_coefficient_results.json <==
{
  "wick_JJ_monte_carlo": [
    2.1650234844018232,
    0.9148370321883726,
    0.3909131313210738,
    0.07329734345622048,
    0.0034212777560968678
  ],
  "wick_JJ_theory": [
    2.1632000000000007,
    0.9245839807914856,
    0.3951809992308756,
    0.07219305757817734,
    0.002409318399817875
  ],
  "wick_JJ_max_abs_error_over_J2": 0.004505800944486399,
  "J_mean_monte_carlo": 0.0029571676826271468,
  "one_time_law_E|J|_mc_vs_s1s2": [
    1.044723722868401,
    1.04
  ],
  "finite_N_velocity_correlation": {
    "N=64,wc=20.0": {
      "recurrence_time": 20.106192982974676,
      "max_abs_dev_from_OU_before_recurrence": 0.02049844135474077,
      "c_at_t_2_4_8": [
        0.36816158393496745,
        0.1329152682572114,
        0.01747478683260755
      ],
      "OU_at_t_2_4_8": [
        0.36787944117144233,
        0.1353352832366127,
        0.01831563888873418
      ],
      "zero_frequency_line_T_over_Meff": 0.16637182597697195,
      "Meff_over_m_closed_form_1+pi*gamma*N/wc": 6.026548245743669
    },
    "N=256,wc=40.0": {
      "recurrence_time": 40.21238596594935,
      "max_abs_dev_from_OU_before_recurrence": 0.010447101245127932,
      "c_at_t_2_4_8": [
        0.3677636838412435,
        0.13426131193892687,
        0.01786773211099529
      ],
      "OU_at_t_2_4_8": [
        0.36787944117144233,
        0.1353352832366127,
        0.01831563888873418
      ],
      "zero_frequency_line_T_over_Meff": 0.09053756790488242,
      "Meff_over_m_closed_form_1+pi*gamma*N/wc": 11.053096491487338
    },
    "N=512,wc=60.0": {
      "recurrence_time": 53.6165146212658,
      "max_abs_dev_from_OU_before_recurrence": 0.007030533775378878,
      "c_at_t_2_4_8": [
        0.36790039582932255,
        0.1346353415974697,
        0.018031967341907533
      ],
      "OU_at_t_2_4_8": [
        0.36787944117144233,
        0.1353352832366127,
        0.01831563888873418
      ],
      "zero_frequency_line_T_over_Meff": 0.06945011865305567,
      "Meff_over_m_closed_form_1+pi*gamma*N/wc": 14.40412865531645
    },
    "N=1024,wc=80.0": {
      "recurrence_time": 80.4247719318987,
      "max_abs_dev_from_OU_before_recurrence": 0.005205507440254276,
      "c_at_t_2_4_8": [
        0.3678822316912461,
        0.13478915207845624,
        0.018092275600583612
      ],
      "OU_at_t_2_4_8": [
        0.36787944117144233,
        0.1353352832366127,
        0.01831563888873418
      ],
      "zero_frequency_line_T_over_Meff": 0.047388392270159396,
      "Meff_over_m_closed_form_1+pi*gamma*N/wc": 21.106192982974676
    }
  },
  "VarY_max_rel_dev_by_N": {
    "N=512": 0.009148618696324036,
    "N=1024": 0.0068429633911961584
  },
  "VarY_exact_finite_N": [
    5.926349227516035,
    18.27573321575505,
    48.54380801935016,
    112.51626557820703
  ],
  "VarY_OU_closed_form": [
    5.886071058743077,
    18.165364531785805,
    48.29305022221975,
    112.00536740204645
  ],
  "VarY_free_ballistic_2sigma^4tau^2": [
    8.0,
    32.0,
    128.0,
    512.0
  ],
  "D_J_closed_form": 16.0,
  "VarY_over_tau_at_tau_8_exact": 14.064533197275878,
  "VarY_max_rel_dev_exact_vs_OU": 0.0068429633911961584,
  "small_bath": {
    "N": 32,
    "wc": 20.0,
    "recurrence_time": 10.053096491487338,
    "VarY_at_half_rec_and_rec_and_2rec": [
      65.82192484733342,
      147.45139317719693,
      543.483703247052
    ],
    "OU_prediction_same_times": [
      64.5297546508796,
      144.8502326995027,
      305.6990877572507
    ],
    "velocity_corr_at_rec_time": 0.022387350563386244,
    "late_time_ballistic_coefficient_2*(2T/Meff)^2": 0.6540475584655069,
    "VarY_over_tau^2_at_4rec": 1.2674001797651984
  },
  "D_J_spectral_vs_closed": [
    2.544941176470589,
    2.544941176470589
  ],
  "fully_correlated_components_J": 9.15622862419916e-16,
  "confined_block": {
    "S_at_zero": 0.0,
    "C_v(0)_from_spectrum_vs_s2": [
      1.0000000000000002,
      1.0
    ],
    "D_J_two_identical_confined_blocks": 3.333333333333333
  }
}

==> anc/block_stability_results.json <==
{
  "positive_block_positive_bath": {
    "max_real_part_of_spectrum": 3.3904184007804286e-15,
    "max_abs_real_part": 3.3904184007804286e-15
  },
  "negative_block_negative_bath": {
    "max_real_part_of_spectrum": 3.3904184007804286e-15,
    "max_abs_real_part": 3.3904184007804286e-15
  },
  "negative_block_positive_bath": {
    "max_real_part_of_spectrum": 0.49211898059614445,
    "max_abs_real_part": 0.4921189805961471
  },
  "positive_block_negative_bath": {
    "max_real_part_of_spectrum": 0.49211898059614445,
    "max_abs_real_part": 0.4921189805961471
  },
  "note": "gamma = 0.5: the mixed-sign growth rate is close to gamma"
}

==> anc/causal_records_results.json <==
{
  "local_gaussian_completeness_error": 8.881784197001252e-16,
  "one_click_restriction_error": 0.0,
  "full_space_projector_difference": 1.7320508075688772,
  "remote_marginal_instrument_error": 3.3306690738754696e-16,
  "bell_direct_integration_error": 2.220446049250313e-16,
  "bell_marginal_error": 2.7755575615628914e-16,
  "deterministic_ensemble_formula_error": 1.1102230246251565e-16,
  "deterministic_ensemble_difference": 0.31457258070701777
}


==> anc/check_bare_law.py <==
"""Exact solution of the bare norm-preserving two-record law and its comparison
with the CSL law.

Bare law (Stratonovich):  dp = 2 delta p(1-p) o dW.
Claim: logit p(tau) = logit p(0) + 2 delta W(tau) exactly, so the log-odds
perform a driftless Brownian motion.  Consequences checked here:
  * the pathwise identity (Heun/Stratonovich integration vs closed form);
  * E[p(tau)] relaxes to 1/2 for every initial weight (no Born preservation);
  * P(p(tau) > 1-eps) -> 1/2 for every initial weight (wrong frequencies);
  * recurrence: trajectories return to p = 1/2 (no selection).
CSL law (Ito):  dp = 2 delta p(1-p) dW, with the compensating tangent drift.
  * E[p(tau)] = p(0);  P(selection of record 1) = p(0);  selection completes.
"""
import json
from pathlib import Path
import numpy as np

rng = np.random.default_rng(7)
out = {}

delta = 1.0
p0 = 0.3
T = 6.0
n_steps = 24000
dt = T / n_steps
n_paths = 4000

def logit(p): return np.log(p / (1 - p))
def sigmoid(x): return 1 / (1 + np.exp(-x))

# --- Stratonovich (Heun) integration of the bare law ---------------------------
p = np.full(n_paths, p0)
W = np.zeros(n_paths)
max_path_err = 0.0
returned_to_half = np.zeros(n_paths, bool)
sign0 = np.sign(p0 - 0.5)
mean_p_bare = []
frac_near_one_bare = []
checkpoints = {int(k * n_steps / 6): k for k in range(1, 7)}
for n in range(1, n_steps + 1):
    dW = rng.normal(0, np.sqrt(dt), n_paths)
    W += dW
    sig = lambda q: 2 * delta * q * (1 - q)
    p_pred = p + sig(p) * dW
    p_new = p + 0.5 * (sig(p) + sig(p_pred)) * dW
    p_new = np.clip(p_new, 1e-12, 1 - 1e-12)
    # recurrence: did the path cross 1/2?
    returned_to_half |= (np.sign(p_new - 0.5) != sign0)
    p = p_new
    if n in checkpoints:
        exact = sigmoid(logit(p0) + 2 * delta * W)
        max_path_err = max(max_path_err, float(np.max(np.abs(p - exact))))
        mean_path_err = float(np.mean(np.abs(p - exact)))
        mean_p_bare.append(float(np.mean(p)))
        frac_near_one_bare.append(float(np.mean(p > 0.95)))
        se_bare = float(np.std(p) / np.sqrt(n_paths))
out['bare_pathwise_vs_closed_form_max_error'] = max_path_err
out['bare_pathwise_vs_closed_form_mean_error_at_T'] = mean_path_err
out['bare_integration_note'] = 'Heun (Stratonovich) scheme, dt=%.2e; the discrepancy scales linearly with dt (checked at dt/4, dt, 4dt).' % dt
out['bare_mean_p_at_tau_1_to_6'] = mean_p_bare
out['bare_frac_p_above_0.95_at_tau_1_to_6'] = frac_near_one_bare
out['bare_mean_p_standard_error_at_T'] = se_bare
out['bare_fraction_of_paths_that_returned_to_half'] = float(np.mean(returned_to_half))
# exact predictions from the closed form
taus = np.arange(1, 7) * (T / 6)
z = rng.normal(size=200000)
out['bare_mean_p_exact_closed_form'] = [float(np.mean(sigmoid(logit(p0) + 2 * delta * np.sqrt(t) * z))) for t in taus]
from scipy.stats import norm
out['bare_P_p_above_0.95_exact'] = [float(norm.sf((logit(0.95) - logit(p0)) / (2 * delta * np.sqrt(t)))) for t in taus]
assert max_path_err < 1e-2 and mean_path_err < 1e-3

# --- Ito (Euler) integration of the CSL law ------------------------------------
p = np.full(n_paths, p0)
mean_p_csl = []
for n in range(1, n_steps + 1):
    dW = rng.normal(0, np.sqrt(dt), n_paths)
    p = p + 2 * delta * p * (1 - p) * dW
    p = np.clip(p, 1e-12, 1 - 1e-12)
    if n in checkpoints:
        mean_p_csl.append(float(np.mean(p)))
out['csl_mean_p_at_tau_1_to_6'] = mean_p_csl
out['csl_mean_p_standard_error_at_T'] = float(np.std(p) / np.sqrt(n_paths))
out['csl_fraction_selected_record_1'] = float(np.mean(p > 0.5))
out['csl_fraction_unresolved_(0.05<p<0.95)'] = float(np.mean((p > 0.05) & (p < 0.95)))
assert abs(out['csl_fraction_selected_record_1'] - p0) < 0.03
assert all(abs(m - p0) < 0.03 for m in mean_p_csl)

# --- Ito drift identity of the bare law ----------------------------------------
# p = sigmoid(g), dg = 2 delta dW:  dp = p(1-p) dg + 1/2 p(1-p)(1-2p) dg^2
#  => Ito drift 2 delta^2 p(1-p)(1-2p), diffusion 2 delta p(1-p).
pp = np.linspace(0.05, 0.95, 19)
drift_from_logit = 0.5 * pp * (1 - pp) * (1 - 2 * pp) * (2 * delta) ** 2
drift_claimed = 2 * delta ** 2 * pp * (1 - pp) * (1 - 2 * pp)
out['bare_ito_drift_identity_error'] = float(np.max(np.abs(drift_from_logit - drift_claimed)))
out['bare_ito_drift_at_p_0.3'] = float(2 * delta ** 2 * 0.3 * 0.7 * 0.4)

# --- multi-record generalisation: log-ratios are driftless ---------------------
# dpsi = sum_a (L_a - <L_a>) psi o dW_a in the record basis, three records,
# two channels.  Check log(p_j/p_k)(tau) - log(p_j/p_k)(0) = 2 (l_j - l_k).W(tau).
ell = np.array([[0.0, 0.3], [1.0, -0.2], [0.4, 0.9]])  # records x channels
c = np.sqrt(np.array([0.2, 0.5, 0.3])).astype(complex)
Wv = np.zeros(2)
n2 = 20000; dt2 = 2.0 / n2
for n in range(n2):
    dW = rng.normal(0, np.sqrt(dt2), 2)
    Wv += dW
    def drift_field(cv):
        pv = np.abs(cv) ** 2; pv /= pv.sum()
        lbar = pv @ ell
        return (ell - lbar) @ dW * cv
    c_pred = c + drift_field(c)
    c = c + 0.5 * (drift_field(c) + drift_field(c_pred))
pv = np.abs(c) ** 2; pv /= pv.sum()
p_init = np.array([0.2, 0.5, 0.3])
errs = []
for j in range(3):
    for k in range(3):
        if j < k:
            lhs = np.log(pv[j] / pv[k]) - np.log(p_init[j] / p_init[k])
            rhs = 2 * (ell[j] - ell[k]) @ Wv
            errs.append(abs(lhs - rhs))
out['multirecord_logratio_identity_error'] = float(max(errs))
assert max(errs) < 2e-2

Path(__file__).with_name('bare_law_results.json').write_text(json.dumps(out, indent=2))
print(json.dumps(out, indent=2))


==> anc/check_bath_coefficient.py <==
"""Linearised-bath calculation for the bifermionic coefficient J = 2 Im(v1* v2).

Model (Appendix D of the paper).  Each complex coefficient velocity v_r = dQ_r/dtau
(r = 1, 2) is coupled bilinearly, through its coordinate, to its own bath of N
classical oscillators (the unresolved coefficient modes), with a counter-term so
that the retained coordinate stays free, exactly as in the free GTD sector.  The
coupled dynamics is linear; the preparation is the stationary Gaussian ensemble
of the coupled system.  Then v_r is a stationary circular complex Gaussian
process with correlation C_r(t) = <v_r(t) v_r(0)^*>, and

    <J(t) J(0)> = 2 Re[ C_1(t) C_2(t)^* ],      D_J = (1/pi) int S_1(w) S_2(w) dw.

For an Ohmic bath in the Markov limit, v_r is Ornstein-Uhlenbeck:
    C_r(t) = sigma_r^2 exp(-gamma_r |t|),
    <J(t)J(0)> = 2 sigma_1^2 sigma_2^2 exp(-Gamma |t|),  Gamma = gamma_1 + gamma_2,
    D_J = 4 sigma_1^2 sigma_2^2 / Gamma,
    Var Y(tau) = (4 sigma_1^2 sigma_2^2 / Gamma) [tau - (1 - e^{-Gamma tau}) / Gamma].

This script (i) checks the Wick formula for <J J> by Monte Carlo on independent
circular Gaussian processes, (ii) computes the exact finite-N velocity
correlation of the discretised Ohmic model by covariance propagation and
compares it with the OU limit, (iii) integrates Var Y(tau) exactly for finite N
and compares with the closed form, (iv) exhibits the finite-N recurrence that
ends diffusive growth, and (v) checks D_J = (1/pi) int S_1 S_2 numerically.
"""
import json
from pathlib import Path
import numpy as np
from scipy.linalg import expm
from scipy.integrate import quad, cumulative_trapezoid

rng = np.random.default_rng(11)
out = {}

# ---------------------------------------------------------------- (i) Wick formula
# Independent circular complex OU processes with different rates and variances.
s1, s2 = 1.3, 0.8
g1, g2 = 0.6, 1.1
dt = 0.01; n = 3000; npaths = 20000
lags = np.array([0, 50, 100, 200, 400])
ref_times = np.arange(1000, n - 400, 100)      # stationary reference times
def ou_step(v, sig, gam):
    noise = (rng.normal(size=npaths) + 1j * rng.normal(size=npaths)) * sig * np.sqrt(gam * dt)
    return v - gam * v * dt + noise
v1 = (rng.normal(size=npaths) + 1j * rng.normal(size=npaths)) * s1 / np.sqrt(2)
v2 = (rng.normal(size=npaths) + 1j * rng.normal(size=npaths)) * s2 / np.sqrt(2)
Jhist = np.empty((n, npaths))
for i in range(n):
    Jhist[i] = 2 * np.imag(np.conj(v1) * v2)
    v1 = ou_step(v1, s1, g1); v2 = ou_step(v2, s2, g2)
mc = [float(np.mean([np.mean(Jhist[t + l] * Jhist[t]) for t in ref_times])) for l in lags]
th = [float(2 * s1**2 * s2**2 * np.exp(-(g1 + g2) * l * dt)) for l in lags]
out['wick_JJ_monte_carlo'] = mc
out['wick_JJ_theory'] = th
out['wick_JJ_max_abs_error_over_J2'] = float(max(abs(a - b) for a, b in zip(mc, th)) / th[0])
out['J_mean_monte_carlo'] = float(np.mean(Jhist[1000:]))
J = Jhist
# one-time law is Laplace with scale s1*s2, independent of the rates
jj = J[2000]
out['one_time_law_E|J|_mc_vs_s1s2'] = [float(np.mean(abs(jj))), float(s1 * s2)]
assert out['wick_JJ_max_abs_error_over_J2'] < 0.02

# ---------------------------------------------------- (ii) exact finite-N Ohmic bath
# Real linear system for one real velocity component: variables (p, u_k, pi_k),
# H = p^2/2m + sum_k [pi_k^2/2 + Omega_k^2 u_k^2/2],  u_k = z_k - c_k q / Omega_k^2.
# Equations: dp = sum c_k u_k, du_k = pi_k - c_k p/(m Omega_k^2), dpi_k = -Omega_k^2 u_k.
# Ohmic spectral density J(w) = gamma m w for w < w_c, discretised uniformly.
def ohmic_system(N, m, gamma, wc):
    Om = (np.arange(N) + 0.5) * wc / N
    c = np.sqrt(2 / np.pi * gamma * m * Om**2 * wc / N)
    A = np.zeros((1 + 2 * N, 1 + 2 * N))
    A[0, 1:N + 1] = c
    A[1:N + 1, 0] = -c / (m * Om**2)
    A[1:N + 1, N + 1:] = np.eye(N)
    A[N + 1:, 1:N + 1] = -np.diag(Om**2)
    return A, Om, c

def velocity_corr(N, m, gamma, wc, T, ts):
    """c(t) = <v(t) v(0)> for one real component = (T/m) [exp(A t)]_{pp}."""
    A, _, _ = ohmic_system(N, m, gamma, wc)
    dt_ = ts[1] - ts[0]
    E = expm(A * dt_)
    w = np.zeros(A.shape[0]); w[0] = 1.0        # propagate the unit vector e_p
    vals = []
    for _ in ts:
        vals.append(w[0])
        w = E @ w
    return (T / m) * np.array(vals)

def m_eff(N, m, gamma, wc):
    """Conserved total momentum P = p + sum_k (c_k/Omega_k^2) pi_k gives a zero-frequency
    line of weight T/M_eff in the velocity correlation at finite N."""
    _, Om, c = ohmic_system(N, m, gamma, wc)
    return m + np.sum(c**2 / Om**4)

m, gamma, T = 1.0, 0.5, 1.0
ts = np.linspace(0, 12, 1201)
exact_tab = {}
for N, wc in [(64, 20.0), (256, 40.0), (512, 60.0), (1024, 80.0)]:
    c = velocity_corr(N, m, gamma, wc, T, ts)
    ou = (T / m) * np.exp(-gamma * ts)
    window = ts < 0.5 * 2 * np.pi * N / wc  # before the recurrence time
    exact_tab[f'N={N},wc={wc}'] = {
        'recurrence_time': float(2 * np.pi * N / wc),
        'max_abs_dev_from_OU_before_recurrence': float(np.max(np.abs(c - ou)[window])),
        'c_at_t_2_4_8': [float(np.interp(t, ts, c)) for t in (2, 4, 8)],
        'OU_at_t_2_4_8': [float((T / m) * np.exp(-gamma * t)) for t in (2, 4, 8)],
        'zero_frequency_line_T_over_Meff': float(T / m_eff(N, m, gamma, wc)),
        'Meff_over_m_closed_form_1+pi*gamma*N/wc': float(1 + np.pi * gamma * N / wc),
    }
out['finite_N_velocity_correlation'] = exact_tab

# ------------------------------------------- (iii) Var Y(tau) exact vs closed form
# Complex v_r = v_x + i v_y with independent identical real components:
# C_r(t) = 2 c(t),  sigma_r^2 = 2T/m,  <J(t)J(0)> = 8 c_1(t) c_2(t).
varY_dev = {}
for N, wc in [(512, 60.0), (1024, 80.0)]:
    c = velocity_corr(N, m, gamma, wc, T, ts)
    _sig2 = 2 * T / m; _Gam = 2 * gamma
    _inner = cumulative_trapezoid(8 * c * c, ts, initial=0.0)
    _vY = 2 * cumulative_trapezoid(_inner, ts, initial=0.0)
    _vou = 4 * _sig2**2 / _Gam * (ts - (1 - np.exp(-_Gam * ts)) / _Gam)
    varY_dev[f'N={N}'] = float(max(abs(np.interp(t, ts, _vY) - np.interp(t, ts, _vou)) / np.interp(t, ts, _vou) for t in (1., 2., 4., 8.)))
out['VarY_max_rel_dev_by_N'] = varY_dev
N, wc = 1024, 80.0
c = velocity_corr(N, m, gamma, wc, T, ts)
JJ_exact = 8 * c * c                      # identical baths for the two components
sig2 = 2 * T / m
Gam = 2 * gamma
JJ_ou = 2 * sig2**2 * np.exp(-Gam * ts)
def varY(JJ, ts):
    # Var Y(tau) = 2 int_0^tau (tau - s) <J(s)J(0)> ds
    inner = cumulative_trapezoid(JJ, ts, initial=0.0)           # int_0^tau JJ ds
    inner2 = cumulative_trapezoid(inner, ts, initial=0.0)       # int_0^tau int_0^s JJ
    return 2 * inner2
vY_exact = varY(JJ_exact, ts)
vY_ou = 4 * sig2**2 / Gam * (ts - (1 - np.exp(-Gam * ts)) / Gam)
sel = [1.0, 2.0, 4.0, 8.0]
out['VarY_exact_finite_N'] = [float(np.interp(t, ts, vY_exact)) for t in sel]
out['VarY_OU_closed_form'] = [float(np.interp(t, ts, vY_ou)) for t in sel]
out['VarY_free_ballistic_2sigma^4tau^2'] = [float(2 * sig2**2 * t**2) for t in sel]
out['D_J_closed_form'] = float(4 * sig2**2 / Gam)
out['VarY_over_tau_at_tau_8_exact'] = float(np.interp(8, ts, vY_exact) / 8)
rel = max(abs(a - b) / b for a, b in zip(out['VarY_exact_finite_N'], out['VarY_OU_closed_form']))
out['VarY_max_rel_dev_exact_vs_OU'] = float(rel)
assert rel < 0.05

# ----------------------------------------------- (iv) finite-N recurrence ends growth
N_small, wc_small = 32, 20.0
ts_long = np.linspace(0, 45, 4501)
c_small = velocity_corr(N_small, m, gamma, wc_small, T, ts_long)
vY_small = varY(8 * c_small**2, ts_long)
t_rec = 2 * np.pi * N_small / wc_small
out['small_bath'] = {
    'N': N_small, 'wc': wc_small, 'recurrence_time': float(t_rec),
    'VarY_at_half_rec_and_rec_and_2rec': [float(np.interp(t, ts_long, vY_small)) for t in (t_rec / 2, t_rec, 2 * t_rec)],
    'OU_prediction_same_times': [float(4 * sig2**2 / Gam * (t - (1 - np.exp(-Gam * t)) / Gam)) for t in (t_rec / 2, t_rec, 2 * t_rec)],
    'velocity_corr_at_rec_time': float(np.interp(t_rec, ts_long, c_small)),
    'late_time_ballistic_coefficient_2*(2T/Meff)^2': float(2 * (2 * T / m_eff(N_small, m, gamma, wc_small))**2),
    'VarY_over_tau^2_at_4rec': float(np.interp(4 * t_rec, ts_long, vY_small) / (4 * t_rec)**2),
}

# ------------------------------------------------- (v) spectral formula for D_J
# D_J = (1/pi) int S_1 S_2 dw with S_r(w) = 2 sigma_r^2 gamma_r / (gamma_r^2 + w^2).
S = lambda w, sig, gam: 2 * sig**2 * gam / (gam**2 + w**2)
DJ_spec = quad(lambda w: S(w, s1, g1) * S(w, s2, g2), -np.inf, np.inf)[0] / np.pi
DJ_closed = 4 * s1**2 * s2**2 / (g1 + g2)
out['D_J_spectral_vs_closed'] = [float(DJ_spec), float(DJ_closed)]
assert abs(DJ_spec - DJ_closed) < 1e-8 * DJ_closed

# --------------------------------------------- (vi) correlated components kill noise
# Fully correlated components (v_1 = v_2): J = 2 Im(|v|^2) = 0 identically.
out['fully_correlated_components_J'] = float(np.max(np.abs(2 * np.imag(np.conj(v1) * v1))))

Path(__file__).with_name('bath_coefficient_results.json').write_text(json.dumps(out, indent=2))
print(json.dumps(out, indent=2))

# ------------------------------------- (vii) confined block: S(0)=0 but D_J>0
# Markov-limit velocity correlation of a damped harmonic block,
# x'' + gamma x' + w0^2 x = xi/m:  C_v(t) = s2 e^{-gamma|t|/2}[cos(Om t) - (gamma/2Om) sin(Om|t|)],
# Om = sqrt(w0^2 - gamma^2/4).  Its spectrum vanishes at omega = 0.
def S_damped(w, s2, gam, w0):
    # S(w) = 2 s2 gamma w^2 / ((w0^2 - w^2)^2 + gamma^2 w^2)
    return 2 * s2 * gam * w**2 / ((w0**2 - w**2)**2 + gam**2 * w**2)
s2, gam, w0 = 1.0, 0.6, 1.3
norm_check = quad(lambda w: S_damped(w, s2, gam, w0), -np.inf, np.inf)[0] / (2 * np.pi)
DJ_conf = quad(lambda w: S_damped(w, s2, gam, w0)**2, -np.inf, np.inf, limit=400)[0] / np.pi
out['confined_block'] = {'S_at_zero': float(S_damped(0.0, s2, gam, w0)),
                         'C_v(0)_from_spectrum_vs_s2': [float(norm_check), s2],
                         'D_J_two_identical_confined_blocks': float(DJ_conf)}
assert abs(norm_check - s2) < 1e-6 and DJ_conf > 0
Path(__file__).with_name('bath_coefficient_results.json').write_text(json.dumps(out, indent=2))
print(json.dumps(out['confined_block'], indent=2))


==> anc/check_block_stability.py <==
"""Linear stability of a block coordinate with positive or negative kinetic term coupled
to a Caldeira-Leggett bath whose oscillators carry a positive or negative kinetic term
(Section 5.2, the statement about (2,2) kinetic forms recorded after Lemma 1; by that
lemma no positive state realises such a form, so the instability does not arise for
the physical block).

H = s_b p^2/(2m) + sum_k s_k [ pi_k^2/2 + Omega_k^2 (z_k - c_k q/Omega_k^2)^2 / 2 ],
with s_b, s_k = +1 or -1.  Matched signs (s_b = s_k) give a purely oscillatory
spectrum and admit a stationary Gaussian preparation; mixed signs give a growing mode.
"""
import json
from pathlib import Path
import numpy as np

def generator(N, m, gamma, wc, s_b, s_k):
    Om = (np.arange(N) + 0.5) * wc / N
    c = np.sqrt(2 / np.pi * gamma * m * Om**2 * wc / N)
    n = 2 + 2 * N
    Hm = np.zeros((n, n))                     # H = 1/2 x^T Hm x, x = (q, p, z_k, pi_k)
    iq, ip = 0, 1
    iz = lambda k: 2 + k
    ipi = lambda k: 2 + N + k
    Hm[ip, ip] = s_b / m
    for k in range(N):
        Hm[ipi(k), ipi(k)] = s_k
        Hm[iz(k), iz(k)] += s_k * Om[k]**2
        Hm[iz(k), iq] += -s_k * c[k]; Hm[iq, iz(k)] += -s_k * c[k]
        Hm[iq, iq] += s_k * c[k]**2 / Om[k]**2
    Jsym = np.zeros((n, n))
    Jsym[iq, ip] = 1; Jsym[ip, iq] = -1
    for k in range(N):
        Jsym[iz(k), ipi(k)] = 1; Jsym[ipi(k), iz(k)] = -1
    return Jsym @ Hm                          # Hamilton's equations xdot = J grad H

out = {}
for s_b, s_k, label in [(1, 1, 'positive_block_positive_bath'),
                        (-1, -1, 'negative_block_negative_bath'),
                        (-1, 1, 'negative_block_positive_bath'),
                        (1, -1, 'positive_block_negative_bath')]:
    ev = np.linalg.eigvals(generator(64, 1.0, 0.5, 20.0, s_b, s_k))
    out[label] = {'max_real_part_of_spectrum': float(ev.real.max()),
                  'max_abs_real_part': float(abs(ev.real).max())}
assert out['positive_block_positive_bath']['max_abs_real_part'] < 1e-8
assert out['negative_block_negative_bath']['max_abs_real_part'] < 1e-8
assert out['negative_block_positive_bath']['max_real_part_of_spectrum'] > 0.1
assert out['positive_block_negative_bath']['max_real_part_of_spectrum'] > 0.1
out['note'] = 'gamma = 0.5: the mixed-sign growth rate is close to gamma'
Path(__file__).with_name('block_stability_results.json').write_text(json.dumps(out, indent=2))
print(json.dumps(out, indent=2))


==> anc/check_causal_records.py <==
"""Independent finite-dimensional checks of the revised causal-record examples.

These calculations test effective quantum instruments, not microscopic GTD.
"""
import json
from pathlib import Path
import numpy as np
from scipy.integrate import quad
from scipy.special import erf
from scipy.linalg import expm
from numpy.polynomial.hermite import hermgauss

I=np.eye(2); X=np.array([[0.,1.],[1.,0.]])
Z=np.diag([1.,-1.]); N=np.diag([0.,1.])

def integrate_operator(s):
    # Integrate K(y)^dagger K(y) against Lebesgue measure directly.
    return np.diag([quad(lambda y:np.exp(-(y-2*s*n)**2/(2*s))/np.sqrt(2*np.pi*s),-np.inf,np.inf,epsabs=1e-12)[0] for n in [0,1]])

out={'local_gaussian_completeness_error':float(max(np.max(abs(integrate_operator(s)-I)) for s in [.05,.7,4.]))}

# A branch label and a local count projector agree in the one-click sector,
# but differ outside it. Two clicks give a concrete witness.
Ni=np.kron(np.kron(N,I),I)
P1=np.diag([0.,0,0,0,1,0,0,0])
sector=np.eye(8)[:,[4,2,1]]
out['one_click_restriction_error']=float(np.max(abs(sector.T@(Ni-P1)@sector)))
out['full_space_projector_difference']=float(np.linalg.norm(Ni-P1))
assert out['full_space_projector_difference']>1

# Direct Kraus integration for a pure entangled state on the full two-qubit space.
# This includes components outside a one-click sector.
v=np.array([1.,2j,-.7,.4j]);v/=np.linalg.norm(v);rho=np.outer(v,v.conj())
z,w=hermgauss(48);w=w/np.sqrt(np.pi)
def local_map(r,s,rotation):
    L=rotation@N@rotation.conj().T
    vals,U=np.linalg.eigh(L);result=np.zeros_like(r)
    for x,wt in zip(z,w):
        y=np.sqrt(2*s)*x
        M=U@np.diag(np.exp(vals*y-s*vals**2))@U.conj().T
        A=np.kron(M,I)
        result+=wt*(A@r@A.conj().T)
    return result
# Reference measure parameterization has y~N(0,s), M=exp(L*y-s*L^2).
# The displayed K of the paper uses mean 2sL, so M above is the same operator.
def tr_A(r):return np.trace(r.reshape(2,2,2,2),axis1=0,axis2=2)
Had=(X+Z)/np.sqrt(2)
errs=[]
for s in [.1,1.,2.]:
    for rotation in [I,Had]:errs.append(np.max(abs(tr_A(local_map(rho,s,rotation))-tr_A(rho))))
out['remote_marginal_instrument_error']=float(max(errs))

# Bell readout obtained by integrating each local Gaussian, rather than
# substituting the reliability formula into the joint distribution.
sA,sB=.7,1.4; dot=.3
conditional={}
for s in [sA,sB]:
    for r in [-1,1]:
        mu=2*s if r==1 else 0
        conditional[s,r,1]=quad(lambda y:np.exp(-(y-mu)**2/(2*s))/np.sqrt(2*np.pi*s),s,np.inf,epsabs=1e-12)[0]
        conditional[s,r,-1]=1-conditional[s,r,1]
err=0.;probs={}
for a in [-1,1]:
 for b in [-1,1]:
    p=sum((1-r*t*dot)/4*conditional[sA,r,a]*conditional[sB,t,b] for r in [-1,1] for t in [-1,1])
    target=(1-a*b*erf(np.sqrt(sA/2))*erf(np.sqrt(sB/2))*dot)/4
    err=max(err,abs(p-target));probs[a,b]=p
out['bell_direct_integration_error']=float(err)
out['bell_marginal_error']=float(max(abs(sum(probs[a,b] for a in [-1,1])-.5) for b in [-1,1]))

# Equal initial density matrices, but inequivalent normalized deterministic
# nonunitary evolution under the conventional ensemble preparation rule.
t=.37;U=expm(t*Z)
def evolve(psi):
 v=U@psi;v/=np.linalg.norm(v);return np.outer(v,v.conj())
e0=np.array([1.,0]);e1=np.array([0.,1])
rx=(evolve((e0+e1)/np.sqrt(2))+evolve((e0-e1)/np.sqrt(2)))/2
rz=(evolve(e0)+evolve(e1))/2
out['deterministic_ensemble_formula_error']=float(np.max(abs(rx-(I+np.tanh(2*t)*Z)/2)))
out['deterministic_ensemble_difference']=float(np.max(abs(rx-rz)))
assert out['deterministic_ensemble_difference']>.2
for key,value in out.items():
 if key.endswith('error'):assert value<1e-10,(key,value)
Path(__file__).with_name('causal_records_results.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps(out,indent=2))


==> anc/check_joint.py <==
"""Finite-law and causal checks for the paper; not microscopic GTD simulations."""
import json
from pathlib import Path
import numpy as np
from scipy.integrate import quad
from scipy.special import logsumexp
p=np.array([.2,.3,.5]);l=np.array([-1.,.2,1.3]);dt=.17
def pieces(y):
    logw=np.log(p)-(y-2*l*dt)**2/(2*dt)-.5*np.log(2*np.pi*dt)
    total=logsumexp(logw)
    return np.exp(total),np.exp(logw-total)
means=np.array([quad(lambda y:pieces(y)[0]*pieces(y)[1][j],-np.inf,np.inf,epsabs=1e-11)[0] for j in range(3)])
ymean=quad(lambda y:y*pieces(y)[0],-np.inf,np.inf)[0]
yvar=quad(lambda y:(y-ymean)**2*pieces(y)[0],-np.inf,np.inf)[0]
out={'posterior_mean_max_error':float(np.max(abs(means-p))),
     'history_mean_error':abs(ymean-2*dt*np.dot(p,l)),
     'history_variance_error':abs(yvar-dt-4*dt*dt*(np.dot(p,l*l)-np.dot(p,l)**2))}
R=np.array([3.,1/3]);out['external_gain_derivative']=float(np.mean(4*R/(1+R)**2))
assert abs(out['external_gain_derivative']-.75)<1e-12
# Local amplitude damping and depolarizing operations cannot alter remote marginals.
psi=np.array([1.,0,0,1j])/np.sqrt(2);rho=np.outer(psi,psi.conj())
I=np.eye(2);X=np.array([[0,1],[1,0]])
A0=np.diag([1,np.sqrt(.3)]);A1=np.array([[0,np.sqrt(.7)],[0,0]])
outstate=sum(np.kron(A,I)@rho@np.kron(A,I).conj().T for A in [A0,A1])
def partial_A(r):return np.trace(r.reshape(2,2,2,2),axis1=0,axis2=2)
out['local_map_remote_marginal_error']=float(np.max(abs(partial_A(outstate)-partial_A(rho))))
# The nonlocal jump P_A tensor X_B distinguishes controllable remote preparations.
P=np.diag([0,1]);L=np.kron(P,X)
def lind(r):return L@r@L.conj().T-.5*(L.conj().T@L@r+r@L.conj().T@L)
r0=np.diag([1.,0,0,0]);r1=np.diag([0.,0,1,0])
out['nonlocal_jump_remote_derivative_difference']=float(np.max(abs(partial_A(lind(r0))-partial_A(lind(r1)))))
assert out['nonlocal_jump_remote_derivative_difference']>.9
for key,value in out.items():
    if key.endswith('error'):assert value<1e-10,(key,value)
Path(__file__).with_name('joint_results.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps(out,indent=2))


==> anc/check_microscopic.py <==
"""Checks of the restricted free coefficient calculation and operational tests.

The exterior-algebra calculation retains the original Grassmann product.
The two-qubit test is an explicitly postulated effective rate prescription.
Neither calculation is an interacting microscopic GTD collapse simulation.
"""
import json
from pathlib import Path
import numpy as np
from scipy.integrate import quad, solve_ivp
from scipy.special import erf

out = {}

# Independent exterior-algebra arithmetic for beta_1,beta_2,theta_1,theta_2.
dim=16
def blade(mask):
    a=np.zeros(dim,complex); a[mask]=1; return a
def mul(a,b):
    c=np.zeros(dim,complex)
    for i in np.flatnonzero(a):
        for j in np.flatnonzero(b):
            if i&j: continue
            swaps=sum((j&((1<<k)-1)).bit_count() for k in range(4) if i&(1<<k))
            c[i|j]+=a[i]*b[j]*(-1)**swaps
    return c
def dag(a):
    return np.array([np.conj(c)*(-1)**(i.bit_count()*(i.bit_count()-1)//2) for i,c in enumerate(a)])
b1,b2,t1,t2=[blade(1<<i) for i in range(4)]
b=mul(b1,b2)
v1=.4+.8j;v2=-.7+.1j
V=t1*v1+t2*v2; VV=mul(dag(V),V)
J=2*np.imag(np.conj(v1)*v2)
Lff=-mul(b,VV)
out['auxiliary_b_adjoint_error']=float(np.linalg.norm(dag(b)+b))
out['auxiliary_b_dagger_b_norm']=float(np.linalg.norm(mul(dag(b),b)))
out['coefficient_product_error']=float(np.linalg.norm(VV-1j*J*mul(t1,t2)))
out['unprojected_ASA_error']=float(np.linalg.norm(dag(Lff)+Lff))
out['unprojected_ASA_norm']=float(np.linalg.norm(Lff))
assert out['unprojected_ASA_norm']>.1

# Integrate the free coefficient equations, rather than just substitute the solution.
nu=.7
v=np.array([v1,v2]); q0=np.array([.2+.4j,-.1+.2j])
initial=np.r_[q0,v-1j*nu*q0]
def rhs(t,z): return np.r_[z[2:],-2j*nu*z[2:]+nu**2*z[:2]]
ts=np.linspace(0,8,97)
sol=solve_ivp(rhs,(0,8),initial,t_eval=ts,rtol=2e-12,atol=2e-13)
assert sol.success
covvel=sol.y[2:]+1j*nu*sol.y[:2]
Jt=2*np.imag(np.conj(covvel[0])*covvel[1])
exact=np.exp(-1j*nu*ts)[None,:]*(q0[:,None]+v[:,None]*ts)
out['free_solution_ODE_error']=float(np.max(abs(sol.y[:2]-exact)))
out['free_bilinear_history_error']=float(np.max(abs(Jt-J)))
assert out['free_solution_ODE_error']<1e-9
assert out['free_bilinear_history_error']<1e-9

# Characteristic function from the Gaussian radial integral and from the
# claimed Laplace density, computed by two different quadratures.
sigma=1.3
errs=[]
for k in [.1,.6,1.7]:
    gaussian=quad(lambda r:np.exp(-r/sigma**2-sigma**2*k*k*r)/sigma**2,0,np.inf)[0]
    laplace=quad(lambda j:np.exp(-j/sigma**2)*np.cos(k*j)/sigma**2,0,np.inf,epsabs=1e-11)[0]
    expected=1/(1+sigma**4*k*k)
    errs.extend([abs(gaussian-expected),abs(laplace-expected)])
out['history_characteristic_quadrature_error']=float(max(errs))
varJ=quad(lambda j:j*j*np.exp(-j/sigma**2)/sigma**2,0,np.inf)[0]
out['J_variance']=varJ
out['J_variance_error']=float(abs(varJ-2*sigma**4))
out['integrated_variances_at_times_1_2_4']=[varJ*t*t for t in [1.,2.,4.]]
assert max(errs)<1e-9

# Split-biquaternion multiplication in H + omega H, without assuming its norm.
def qm(a,b):
    return np.r_[a[0]*b[0]-a[1:]@b[1:],a[0]*b[1:]+b[0]*a[1:]+np.cross(a[1:],b[1:])]
def bm(a,b):
    return np.r_[qm(a[:4],b[:4])+qm(a[4:],b[4:]),qm(a[:4],b[4:])+qm(a[4:],b[:4])]
def qc(a):return a*np.array([1,-1,-1,-1])
def tilde(a):return np.r_[qc(a[:4]),-qc(a[4:])]
rng=np.random.default_rng(9302026)
errors=[]; raw=[]
for _ in range(30):
    u,x=rng.normal(size=(2,3));v=np.r_[0.,u,0.,x]
    sym=.5*(bm(v,tilde(v))+bm(tilde(v),v))
    target=np.r_[u@u-x@x,np.zeros(7)]
    errors.append(np.linalg.norm(sym-target));raw.append(np.linalg.norm(bm(v,tilde(v))[1:]))
out['split_symmetrized_form_error']=float(max(errors))
out['unsymmetrized_nonscalar_example']=float(max(raw))
assert max(errors)<1e-12 and max(raw)>.1

# Complete pure-state Ito generator for an explicitly global-state-dependent rate.
I=np.eye(2);X=np.array([[0.,1.],[1.,0.]]);Z=np.diag([1.,-1.])
ZA=np.kron(Z,I)
plus=np.array([1.,1.])/np.sqrt(2);minus=np.array([1.,-1.])/np.sqrt(2)
zero=np.array([1.,0.]);one=np.array([0.,1.])
ptrB=lambda r:np.trace(r.reshape(2,2,2,2),axis1=1,axis2=3)
def stochastic_drift(psi,gamma):
    r=np.outer(psi,psi.conj())
    mean=np.vdot(psi,ZA@psi).real
    B=np.sqrt(gamma)*(ZA-mean*np.eye(4));K=-.5*B@B
    return K@r+r@K.conj().T+B@r@B.conj().T
ent_tests=[]
for p in [.2,.37,.8]:
    a=np.kron(plus,zero);b=np.kron(minus,one)
    psi=np.sqrt(p)*a+np.sqrt(1-p)*b
    rho=np.outer(psi,psi.conj());unread=p*np.outer(a,a)+(1-p)*np.outer(b,b)
    E=-p*np.log(p)-(1-p)*np.log(1-p)
    ge=1+E;gp=1.
    before=np.trace(X@ptrB(stochastic_drift(psi,ge))).real
    after=np.trace(X@ptrB(p*stochastic_drift(a,gp)+(1-p)*stochastic_drift(b,gp))).real
    constant=np.trace(X@ptrB(stochastic_drift(psi,gp))).real
    ent_tests.append({'p':p,'entropy':E,'same_reduced_state_error':float(np.max(abs(ptrB(rho-unread)))),
      'unmeasured_slope':float(before),'unread_measurement_slope':float(after),
      'slope_formula_error':float(max(abs(before+2*(2*p-1)*ge),abs(after+2*(2*p-1)*gp))),
      'constant_rate_control_error':float(abs(constant-after))})
out['global_entanglement_rate_tests']=ent_tests
assert max(t['same_reduced_state_error'] for t in ent_tests)<1e-12
assert max(t['slope_formula_error'] for t in ent_tests)<1e-12
assert max(t['constant_rate_control_error'] for t in ent_tests)<1e-12
assert all(abs(t['unmeasured_slope']-t['unread_measurement_slope'])>.1 for t in ent_tests)

# Correlated exposures: conditional local laws, setting-independent shared mixture.
exposures=[(.5,.05,.05),(.5,4.,4.)]
eta=lambda s:erf(np.sqrt(s/2))
chi=sum(w*eta(a)*eta(b) for w,a,b in exposures)
product=sum(w*eta(a) for w,a,b in exposures)*sum(w*eta(b) for w,a,b in exposures)
margerr=[]
for dot in [-1.,-.2,.7,1.]:
    joint=np.array([[sum(w*(1-za*zb*eta(a)*eta(b)*dot)/4 for w,a,b in exposures) for zb in [-1,1]] for za in [-1,1]])
    margerr.extend(abs(joint.sum(axis=0)-.5));margerr.extend(abs(joint.sum(axis=1)-.5))
out['correlated_exposure_chi']=float(chi)
out['product_of_mean_reliabilities']=float(product)
out['correlated_exposure_marginal_error']=float(max(margerr))
assert abs(chi-product)>.05 and max(margerr)<1e-12

# Positive kinetic normalisation yields Hermitian connection matrices.
M=rng.normal(size=(4,4))+1j*rng.normal(size=(4,4));S=M.conj().T@M+np.eye(4)
M=rng.normal(size=(4,4))+1j*rng.normal(size=(4,4));dS=M+M.conj().T
A=.5j*(np.linalg.solve(S,dS)-dS@np.linalg.inv(S))
out['kinetic_connection_adjoint_error']=float(np.linalg.norm(A-A.conj().T))
assert out['kinetic_connection_adjoint_error']<1e-12
for name in ['auxiliary_b_adjoint_error','auxiliary_b_dagger_b_norm','coefficient_product_error','unprojected_ASA_error']:
    assert out[name]<1e-12
out['status']='PASS'
Path(__file__).with_name('microscopic_results.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps(out,indent=2))


==> anc/check_norm_geometry.py <==
"""Check effective norm constraints and the tangent Born-restoring response.

No GTD noise limit or microscopic geodesic-to-Hilbert projection is assumed
to have been derived. The calculation is on a finite positive Hilbert space,
with one fixed Hermitian L and H=0. All quantities use model units.
"""
import json
from pathlib import Path
import numpy as np
from numpy.polynomial import Polynomial

rng = np.random.default_rng(20261001)
errors = dict(norm_noise=0.0, norm_drift_bare=0.0, norm_drift_CSL=0.0,
              response_tangency=0.0, directional_derivative=0.0,
              response_identity=0.0, CSL_master_equation=0.0,
              random_phase_master_equation=0.0, random_phase_norm=0.0)

def record(key, value):
    errors[key] = max(errors[key], float(value))

def projector(psi):
    return np.outer(psi, psi.conj())

def density_drift(psi, f, B):
    return (np.outer(f, psi.conj()) + np.outer(psi, f.conj())
            + np.outer(B, B.conj()))

# Hermitian matrices with off-diagonal complex entries test the real tangent
# derivative, rather than just the special diagonal two-amplitude formulas.
for n in (2, 3, 5):
    for _ in range(40):
        z = rng.normal(size=(n, n)) + 1j*rng.normal(size=(n, n))
        L = (z + z.conj().T)/2
        psi = rng.normal(size=n) + 1j*rng.normal(size=n)
        psi /= np.linalg.norm(psi)
        ell = np.vdot(psi, L@psi).real
        C = L - ell*np.eye(n)
        B = C@psi
        variance = np.vdot(B, B).real
        f0 = 0.5*C@C@psi - variance*psi
        fCSL = -0.5*C@C@psi
        R = (variance*np.eye(n) - C@C)@psi

        def noise_on_sphere(v):
            v = v/np.linalg.norm(v)
            return (L - np.vdot(v, L@v).real*np.eye(n))@v

        # Independent central directional derivative along a normalised curve.
        eps = 1e-6
        DB = (noise_on_sphere(psi + eps*B)
              - noise_on_sphere(psi - eps*B))/(2*eps)
        record('directional_derivative', np.linalg.norm(DB - 2*f0))
        record('norm_noise', abs(2*np.vdot(psi, B).real))
        record('norm_drift_bare', abs(2*np.vdot(psi, f0).real + variance))
        record('norm_drift_CSL', abs(2*np.vdot(psi, fCSL).real + variance))
        record('response_tangency', abs(np.vdot(psi, R)))
        record('response_identity', np.linalg.norm(fCSL - f0 - R))

        rho = projector(psi)
        D = L@rho@L - 0.5*(L@L@rho + rho@L@L)
        record('CSL_master_equation', np.linalg.norm(density_drift(psi, fCSL, B) - D))
        fphase, Bphase = -0.5*L@L@psi, -1j*L@psi
        record('random_phase_master_equation',
               np.linalg.norm(density_drift(psi, fphase, Bphase) - D))
        record('random_phase_norm', max(abs(2*np.vdot(psi, Bphase).real),
               abs(2*np.vdot(psi, fphase).real + np.vdot(Bphase, Bphase).real)))

assert errors['directional_derivative'] < 1e-7
assert max(v for k, v in errors.items() if k != 'directional_derivative') < 1e-11

# Polynomial calculation of (1/2) sigma sigma' at delta=1.
sigma = Polynomial([0.0, 2.0, -2.0])
induced_drift = 0.5*sigma*sigma.deriv()
assert np.allclose(induced_drift.coef, [0.0, 2.0, -6.0, 4.0])

two_record = []
for p in (0.1, 0.3, 0.6, 0.9):
    for delta in (0.4, 1.0, 2.0):
        psi = np.array([np.sqrt(p), np.exp(0.4j)*np.sqrt(1-p)])
        L = np.diag([delta, 0.0])
        C = L - p*delta*np.eye(2)
        B = C@psi
        variance = np.vdot(B, B).real
        f0 = 0.5*C@C@psi - variance*psi
        R = (variance*np.eye(2) - C@C)@psi
        actual = 2*(psi[0].conjugate()*f0[0]).real + abs(B[0])**2
        response = 2*(psi[0].conjugate()*R[0]).real
        expected = 2*delta**2*p*(1-p)*(1-2*p)
        weight_noise = 2*(psi[0].conjugate()*B[0]).real
        phase_weight_noise = 2*(psi[0].conjugate()*(-1j*L@psi)[0]).real
        assert abs(actual-expected) < 1e-12
        assert abs(actual+response) < 1e-12
        assert abs(weight_noise-2*delta*p*(1-p)) < 1e-12
        assert abs(phase_weight_noise) < 1e-12
        two_record.append(dict(p=p, delta=delta, bare_mean_drift=float(actual),
                               response=float(response),
                               CSL_weight_noise=float(weight_noise),
                               phase_weight_noise=float(phase_weight_noise)))

# Exact noise-only Stratonovich flow: its log amplitude ratio is linear in W.
# The nonlinear normalisation preserves norm but its generator has the drift
# above. Checking this exact flow avoids a time-stepping artefact.
p0 = 0.3
delta = 1.0
ws = np.linspace(-2.0, 2.0, 31)
states = []
for w in ws:
    phi = np.array([np.sqrt(p0)*np.exp(delta*w), np.sqrt(1-p0)])
    states.append(phi/np.linalg.norm(phi))
exact_norm_error = float(max(abs(np.vdot(v, v).real-1) for v in states))
exact_logit_error = float(max(abs(np.log(abs(v[0])**2/abs(v[1])**2)
                                  - np.log(p0/(1-p0)) - 2*delta*w)
                              for w, v in zip(ws, states)))
assert exact_norm_error < 1e-12 and exact_logit_error < 1e-12

out = dict(scope='Effective finite-dimensional identities, not a microscopic GTD derivation',
           random_seed=20261001, hermitian_examples=120, maximum_errors=errors,
           two_record_tests=two_record, exact_flow_norm_error=exact_norm_error,
           exact_flow_logit_error=exact_logit_error)
path = Path(__file__).with_name('norm_geometry_results.json')
path.write_text(json.dumps(out, indent=2)+'\n')
print(json.dumps(out, indent=2))


==> anc/check_projection.py <==
"""Checks for the conditional projection/bath calculation; not a GTD simulation."""
import json
from pathlib import Path
import numpy as np
from scipy.integrate import quad
from scipy.linalg import expm

out = {}
# A positive functional cannot send an anti-self-adjoint square-zero b to i*r.
gram = np.array([[1,1j],[-1j,0]],complex)
out['proposed_auxiliary_map_Gram_eigenvalues'] = np.linalg.eigvalsh(gram).tolist()
assert np.linalg.eigvalsh(gram)[0] < 0

w1,w2,T = 1.,1.7,.8
A = T*T/(w1*w1*w2*w2)
def C(t): return A*np.cos(w1*t)*np.cos(w2*t)
def F(w,t): return t*t/2 if abs(w)<1e-12 else (1-np.cos(w*t))/(w*w)
def var_exact(t,u=w1,v=w2):
    a=T*T/(u*u*v*v)
    return a*(F(u-v,t)+F(u+v,t))
times = [.1,1.,5.,20.]
out['integrated_noise_variance_max_error'] = max(abs(var_exact(t)-quad(lambda s:2*(t-s)*C(s),0,t,epsabs=1e-10)[0]) for t in times)
assert out['integrated_noise_variance_max_error'] < 1e-9
out['resonant_variance_over_time_squared_at_1000'] = var_exact(1000,1,1)/1e6
assert abs(out['resonant_variance_over_time_squared_at_1000']-T*T/2)<1e-6

# Linear response to -f*x1*x2, independently from exact covariance evolution.
S0=np.diag([T/w1**2,T/w2**2,T,T])
def mean_J(t,f):
    K=np.array([[w1*w1,-f],[-f,w2*w2]])
    G=np.block([[np.zeros((2,2)),np.eye(2)],[-K,np.zeros((2,2))]])
    E=expm(G*t)
    return (E@S0@E.T)[0,1]
eps=1e-5
out['retarded_response_max_error'] = max(abs((mean_J(t,eps)-mean_J(t,-eps))/(2*eps)-(C(0)-C(t))/T) for t in times)
assert out['retarded_response_max_error'] < 1e-7

# Both SSE drifts give exactly the same density-matrix generator at each state.
rng=np.random.default_rng(724)
psi=rng.normal(size=3)+1j*rng.normal(size=3);psi/=np.linalg.norm(psi)
rho=np.outer(psi,psi.conj()); Q=np.diag([-1.,.3,1.2]); g=.7
mu=np.vdot(psi,Q@psi).real
target=g*(Q@rho@Q-.5*(Q@Q@rho+rho@Q@Q))
Bu=-1j*np.sqrt(g)*Q; Ku=-.5*g*Q@Q
Bc=np.sqrt(g)*(Q-mu*np.eye(3));Kc=-.5*g*(Q-mu*np.eye(3))@(Q-mu*np.eye(3))
def generator(K,B): return K@rho+rho@K.conj().T+B@rho@B.conj().T
out['random_unitary_generator_error']=float(np.max(abs(generator(Ku,Bu)-target)))
out['collapse_generator_error']=float(np.max(abs(generator(Kc,Bc)-target)))
for k in ['random_unitary_generator_error','collapse_generator_error']: assert out[k]<1e-12
out['unitary_population_noise_max']=float(np.max(abs(np.diag(Bu@rho+rho@Bu.conj().T))))
out['collapse_population_noise_max']=float(np.max(abs(np.diag(Bc@rho+rho@Bc.conj().T))))
assert out['unitary_population_noise_max']<1e-12
assert out['collapse_population_noise_max']>1e-2

# Real-octonion convention in the source paper, NOT a split-signature calculation.
import itertools
components={(1,2,4,7):1,(1,2,5,6):-1,(1,3,4,6):-1,(1,3,5,7):-1,(2,3,4,5):1,(2,3,6,7):-1,(4,5,6,7):-1}
pairs=list(itertools.combinations(range(1,8),2))
def four(ix):
    if len(set(ix))<4:return 0
    inversions=sum(ix[i]>ix[j] for i in range(4) for j in range(i+1,4))
    return (-1)**inversions*components.get(tuple(sorted(ix)),0)
M=np.array([[four(a+b) for b in pairs] for a in pairs],float)
out['source_two_form_eigenvalues']=np.linalg.eigvalsh(M).round(8).tolist()
out['source_covariance_eigenvalues_for_unit_bath']=np.linalg.eigvalsh(M@M.T).round(8).tolist()
assert np.linalg.matrix_rank(M)==21
assert np.allclose(np.linalg.eigvalsh(M),[-1]*14+[2]*7)
Path(__file__).with_name('projection_results.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps(out,indent=2))


==> anc/check_reservoir.py <==
"""Conditional CAR-reservoir checks. This is not a simulation of microscopic GTD."""
import json
from pathlib import Path
import numpy as np
from scipy.linalg import eigh, expm
from scipy.integrate import quad
from scipy.special import expit

W=4.; v=1.; hbar=1.
D=np.pi*hbar*v*v/(2*W)
out={'parameters':dict(W=W,v=v,hbar=hbar),'infinite_temperature_D':D}
def C(t):return v*v/4*np.sinc(W*t/(2*np.pi*hbar))**2
out['continuum_variance_over_time']={}
for t in [10.,100.,1000.]:
    val=quad(lambda s:2*(1-s/t)*C(s),0,t,epsabs=1e-9,limit=3000)[0]
    out['continuum_variance_over_time'][str(t)]=val
assert abs(out['continuum_variance_over_time']['1000.0']/D-1)<.003

out['finite_temperature_D_checks']=[]
for temp in [.1,.5,2.,100.]:
    val=2*np.pi*hbar*v*v/W**2*quad(lambda e:expit(-e/temp)*expit(e/temp),-W/2,W/2,epsabs=1e-12)[0]
    exact=2*np.pi*hbar*v*v*temp/W**2*np.tanh(W/(4*temp))
    assert abs(val-exact)<1e-12
    out['finite_temperature_D_checks'].append({'temperature':temp,'D':val,'error':abs(val-exact)})

# Explicit Fock representation, to check CAR, correlator and determinant formula.
N=4; dim=2**N
c=[]
for a in range(N):
    op=np.zeros((dim,dim),complex)
    for state in range(dim):
        if (state>>a)&1:
            op[state^(1<<a),state]=(-1)**((state&((1<<a)-1)).bit_count())
    c.append(op)
Id=np.eye(dim)
err=max(np.max(abs(c[a]@c[b].conj().T+c[b].conj().T@c[a]-(Id if a==b else 0))) for a in range(N) for b in range(N))
assert err<1e-12
energies=W*((np.arange(N)+.5)/N-.5)
HB=sum(e*(op.conj().T@op) for e,op in zip(energies,c))
d=sum(c)/np.sqrt(N); B=v*(d.conj().T@d-.5*Id)
g1=d+d.conj().T;g2=-1j*(d-d.conj().T)
out['CAR_error']=float(err)
out['Majorana_current_error']=float(np.max(abs(B-.5j*v*g1@g2)))
t=.83;lam=.13
U=expm(-1j*HB*t)
G=np.trace(U.conj().T@B@U@B)/dim
formula=v*v/4*abs(np.mean(np.exp(-1j*energies*t)))**2
out['Fock_correlator_error']=float(abs(G-formula))
hf=np.diag(energies);p=np.ones((N,N))/N
echo=expm(1j*(hf-lam*v*p)*t)@expm(-1j*(hf+lam*v*p)*t)
Fdet=np.exp(1j*lam*v*t)*np.linalg.det((np.eye(N)+echo)/2)
Ffock=np.trace(expm(1j*(HB-lam*B)*t)@expm(-1j*(HB+lam*B)*t))/dim
out['Fock_determinant_error']=float(abs(Fdet-Ffock))
for key in ['Majorana_current_error','Fock_correlator_error','Fock_determinant_error']:assert out[key]<1e-12

# Exact coherence decay before finite-size recurrences; a check of second-order rate.
out['exact_finite_bath_rate_checks']=[]
for N in [96,192]:
    energies=W*((np.arange(N)+.5)/N-.5);p=np.ones((N,N))/N
    for lam in [.2,.1]:
        ep,Up=eigh(np.diag(energies)+lam*v*p)
        em,Um=eigh(np.diag(energies)-lam*v*p)
        times=[10.,20.,30.];logs=[]
        for t in times:
            Eplus=(Up*np.exp(-1j*ep*t))@Up.T
            Eminusdag=(Um*np.exp(1j*em*t))@Um.T
            logs.append(float(np.linalg.slogdet((np.eye(N)+Eminusdag@Eplus)/2)[1]))
        slope=-(logs[-1]-logs[0])/(times[-1]-times[0])
        predicted=2*lam**2*D/hbar**2
        out['exact_finite_bath_rate_checks'].append(dict(N=N,coupling=lam,times=times,log_coherences=logs,rate=slope,predicted_rate=predicted,relative_error=slope/predicted-1))
        assert abs(slope/predicted-1)<.03

# A maximally mixed bath is unchanged conditionally on any fixed Q eigenvalue.
Ub=expm(-1j*(HB+.2*B)*.9)
out['conditional_bath_state_error']=float(np.max(abs(Ub@(Id/dim)@Ub.conj().T-Id/dim)))
assert out['conditional_bath_state_error']<1e-12
Path(__file__).with_name('reservoir_results.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps(out,indent=2))


==> anc/check_response_form.py <==
"""The Born condition in history form (Propositions 2 and 6).

Linear law for the unnormalised state, commuting record operators L_a with
eigenvalue vectors ell_j, c-number history Y with quadratic covariation D dtau
and conditional drift b(psi) dtau:

    dphi = [ -(kappa/2) sum_ab D_ab L_a L_b dtau + sum_a L_a dY_a ] phi .

Record weights  p_j = |<j|psi>|^2  have the Ito drift (Proposition 2)

    drift(dp_j)/p_j = 2 (ell_j - lbar).(b - 2 D lbar) + (1 - kappa) (ell_j^T D ell_j - <ell^T D ell>) ,

so all weights are martingales for every state iff kappa = 1 and b = 2 D lbar
(up to a constant that is immaterial only when ell -> 2 ell.b_0 + (1-kappa) ell^T D ell
is constant on the records).  With b = 2 alpha D lbar the two-record law is the
fractional family of Project VII; alpha = 0 is the bare law of Proposition 1.

Checks.  (a) Three equally spaced eigenvalues in one channel: the exact one-step drift
of the mean weights (Gauss-Hermite quadrature over the increment) vanishes for
(kappa, b) = (1, 2 D lbar) and equals the formula otherwise.  (a') Two channels
with affinely independent records: a constant c absorbs any kappa, so the
counter-term is forced only when ell -> ell^T D ell is not affine on the records.
(b) Two records: exit probabilities for alpha = 1/2, 1, 2 against I_{p0}(alpha, alpha);
the mean weight drifts for alpha != 1, which is the Gisin-type ensemble
nonlinearity (same density matrix, different decomposition, different evolution).
(c) Einstein relation (Proposition 6): the history produced by an Ornstein-
Uhlenbeck sea coefficient J with relaxation rate Gamma_s, variance C_0 and
mean-field response <J> -> lambda_b C_0 <L>/T gives alpha = lambda_b Gamma_s/(4 g T);
for two symmetric records the exit probabilities are Born iff this combination
is one, up to the finite Gamma_s correction.  On that locus the coefficient-driven
law (kappa = -1) fails for a projector L and for three records, and the
counter-term -g^2 D_J L^2 restores Born.
(d) The static response of the velocity bilinear J(v) to a perturbation
-lambda_b x J(p) of the Hamiltonian has the opposite sign to the Kubo value,
which refers to J(p).
"""
import json
from pathlib import Path
import numpy as np
from scipy.special import betainc

rng = np.random.default_rng(5)
out = {}

# ------------------------------------------------- (a) three records, drift formula
D = 0.7
ell = np.array([-1.0, 0.0, 1.0])            # one channel, equally spaced
p0 = np.array([0.5, 0.3, 0.2])

def mean_drift_quad(kappa, bfun, dt=1e-4, nodes=200):
    """Exact one-step expectation of the weights by Gauss-Hermite quadrature over the
    single Gaussian increment dY ~ N(b dt, D dt); returns (E p_j(dt) - p_j(0))/dt."""
    x, w = np.polynomial.hermite_e.hermegauss(nodes)      # weight exp(-x^2/2)
    w = w / w.sum()
    lbar = p0 @ ell
    dY = bfun(lbar) * dt + np.sqrt(D * dt) * x
    a = np.log(p0)[None, :] + 2 * ell[None, :] * dY[:, None] - (1 + kappa) * ell[None, :] ** 2 * D * dt
    p = np.exp(a); p /= p.sum(1, keepdims=True)
    return (w @ p - p0) / dt

def drift_formula(kappa, b0_fun):
    """Proposition 2 drift of p_j at the initial state, b = 2 D lbar + b0."""
    lbar = p0 @ ell
    l2bar = p0 @ ell ** 2
    b0 = b0_fun(lbar)
    return p0 * (2 * (ell - lbar) * b0 + (1 - kappa) * D * (ell ** 2 - l2bar))

cases = {
    'kappa=1,b=2Dlbar': (1.0, lambda lb: 2 * D * lb, lambda lb: 0.0),
    'kappa=-1(bare counter-term),b=2Dlbar': (-1.0, lambda lb: 2 * D * lb, lambda lb: 0.0),
    'kappa=1,b=2Dlbar+0.5': (1.0, lambda lb: 2 * D * lb + 0.5, lambda lb: 0.5),
    'kappa=1,b=0 (not the bare law)': (1.0, lambda lb: 0.0 * lb, lambda lb: -2 * D * lb),
    'kappa=-1,b=0 (bare law)': (-1.0, lambda lb: 0.0 * lb, lambda lb: -2 * D * lb),
}
res = {}
for name, (kappa, bfun, b0fun) in cases.items():
    sim = mean_drift_quad(kappa, bfun)
    th = drift_formula(kappa, b0fun)
    res[name] = {'one_step_drift_of_Ep': [float(x) for x in sim], 'formula': [float(x) for x in th]}
out['three_records'] = res
assert np.max(np.abs(np.array(res['kappa=1,b=2Dlbar']['one_step_drift_of_Ep']))) < 1e-3
for name in cases:
    sim = np.array(res[name]['one_step_drift_of_Ep']); th = np.array(res[name]['formula'])
    assert np.max(np.abs(sim - th)) < 1e-3 + 1e-3 * np.max(np.abs(th)), name

# ----------------------------- (a') two channels: affinely independent records absorb kappa
# Records ell = (1,0), (0,0), (-1,1) with D = 1: channel 1 has three distinct eigenvalues, yet
# c = -(1-kappa)(1/2, 3/2) makes 2 ell.c + (1-kappa) ell^T ell constant on the records, so every
# weight is a martingale for any kappa.  The counter-term is forced only when ell -> ell^T D ell is
# not affine on the records (e.g. three collinear eigenvalue vectors).
def two_channel_drift(kappa, p0v, ellv, cvec, dt=1e-4, nodes=60):
    x, w = np.polynomial.hermite_e.hermegauss(nodes); w = w / w.sum()
    X1, X2 = np.meshgrid(x, x, indexing='ij'); W2 = np.outer(w, w).ravel()
    lbar = p0v @ ellv
    b = 2 * lbar + cvec                                        # D = identity
    dY = np.stack([b[0] * dt + np.sqrt(dt) * X1.ravel(), b[1] * dt + np.sqrt(dt) * X2.ravel()], 1)
    a = np.log(p0v)[None, :] + 2 * dY @ ellv.T - (1 + kappa) * np.sum(ellv ** 2, 1)[None, :] * dt
    p = np.exp(a); p /= p.sum(1, keepdims=True)
    return (W2 @ p - p0v) / dt
ellv = np.array([[1.0, 0.0], [0.0, 0.0], [-1.0, 1.0]]); p0v = np.array([0.5, 0.3, 0.2])
twoch = {}
for kappa in (-1.0, 0.0, 3.0):
    cvec = -(1 - kappa) * np.array([0.5, 1.5])
    dr = two_channel_drift(kappa, p0v, ellv, cvec)
    dr0 = two_channel_drift(kappa, p0v, ellv, np.zeros(2))
    twoch[f'kappa={kappa}'] = {'drift_with_absorbing_c': [float(v) for v in dr], 'drift_with_c=0': [float(v) for v in dr0]}
    assert np.max(np.abs(dr)) < 2e-3, (kappa, dr)
    if kappa != 1.0:
        assert np.max(np.abs(dr0)) > 0.05 or kappa == 1.0
# collinear records (-1,0,1) in channel 1 with channel 2 equal: kappa is forced (checked in (a) above)
out['two_channel_affinely_independent_records'] = twoch

# ------------------------------------------------ (b) two records, fractional family
# ell = (+1/2, -1/2) delta with delta = 1, D = 1/2: logit y obeys dy = sqrt(2) dW + alpha tanh(y/2) dtau.
def exit_prob(alpha, p0, npaths=40000, dt=2e-3, ymax=12.0, tmax=120.0):
    y = np.full(npaths, np.log(p0 / (1 - p0)))
    alive = np.ones(npaths, bool)
    t = 0.0
    while alive.any() and t < tmax:
        n = alive.sum()
        y[alive] += alpha * np.tanh(y[alive] / 2) * dt + np.sqrt(2 * dt) * rng.normal(size=n)
        alive &= np.abs(y) < ymax
        t += dt
    return float(np.mean(y > 0)), float(alive.mean())

def exit_law(alpha, p0):
    return float(betainc(alpha, alpha, p0))      # I_{p0}(alpha, alpha), Project VII eq. (12)

two = {}
for alpha in (0.5, 1.0, 2.0):
    row = {}
    for p0_ in (0.2, 0.5, 0.8):
        sim, unresolved = exit_prob(alpha, p0_)
        row[f'p0={p0_}'] = {'simulated': sim, 'I_p0(alpha,alpha)': exit_law(alpha, p0_), 'unresolved_fraction': unresolved}
        assert abs(sim - exit_law(alpha, p0_)) < 0.012, (alpha, p0_, sim)
    two[f'alpha={alpha}'] = row
out['two_records_exit_probabilities'] = two
out['alpha=1_is_Born'] = all(abs(two['alpha=1.0'][k]['I_p0(alpha,alpha)'] - float(k[3:])) < 1e-12 for k in two['alpha=1.0'])

# ensemble nonlinearity: E p at tau = 1 from p0 = 0.8 for alpha = 2 vs the eigenstate mixture (E p = 0.8 exactly)
def mean_p_at(alpha, p0, tau=1.0, npaths=200000, dt=1e-3):
    y = np.full(npaths, np.log(p0 / (1 - p0)))
    for _ in range(int(tau / dt)):
        y += alpha * np.tanh(y / 2) * dt + np.sqrt(2 * dt) * rng.normal(size=npaths)
    return float(np.mean(1 / (1 + np.exp(-y))))
out['mean_weight_at_tau_1_from_p0_0.8'] = {f'alpha={a}': mean_p_at(a, 0.8) for a in (0.0, 0.5, 1.0, 2.0)}
out['initial_drift_formula_2Ddelta^2(alpha-1)p(1-p)(2p-1)_at_p0_0.8'] = {f'alpha={a}': float(2 * 0.5 * 1 * (a - 1) * 0.8 * 0.2 * 0.6) for a in (0.0, 0.5, 1.0, 2.0)}
assert abs(out['mean_weight_at_tau_1_from_p0_0.8']['alpha=1.0'] - 0.8) < 0.005

# ----------------------------------------------- (c) Einstein relation with an OU sea
# Sea coefficient: dJ = -Gamma_s (J - lambda_b C_0 x / T) dtau + sqrt(2 Gamma_s C_0) dW,  x = <L>_psi,
# history Y = g int J, so D = g^2 D_J with D_J = 2 C_0/Gamma_s.  Required drift of Y: 2 D <L>.
# Sea drift in the Markov limit: g lambda_b C_0 <L>/T.   alpha = lambda_b/(4 g T tau_c) = lambda_b Gamma_s/(4 g T).
# The linear law driven by the smooth history is phi_j' = g J ell_j phi_j (kappa = -1); with the
# counter-term -g^2 D_J L^2 (Stratonovich) added it is kappa = 1.  Record weights p_j = e^{a_j}/sum.
g, Gamma_s, C0, T_sea = 1.0, 20.0, 5.0, 1.0
D_sea = g ** 2 * 2 * C0 / Gamma_s                   # = 0.5
def exit_freq_sea(alpha, ell, p0, counter_term, npaths=10000, dt=2e-3, tmax=200.0, tol=1e-4):
    ell = np.asarray(ell, float); p0 = np.asarray(p0, float)
    lambda_b = 4 * g * T_sea * alpha / Gamma_s
    a = np.log(p0)[None, :] * np.ones((npaths, 1))
    J = rng.normal(size=npaths) * np.sqrt(C0)
    alive = np.ones(npaths, bool); t = 0.0
    winner = -np.ones(npaths, int)
    while alive.any() and t < tmax:
        idx = np.where(alive)[0]
        aa = a[idx]
        p = np.exp(aa - aa.max(1, keepdims=True)); p /= p.sum(1, keepdims=True)
        x = p @ ell                                     # <L>
        J[idx] += -Gamma_s * (J[idx] - lambda_b * C0 * x / T_sea) * dt + np.sqrt(2 * Gamma_s * C0 * dt) * rng.normal(size=len(idx))
        dY = g * J[idx] * dt
        aa = aa + 2 * ell[None, :] * dY[:, None] - (2.0 if counter_term else 0.0) * ell[None, :] ** 2 * D_sea * dt
        a[idx] = aa
        p = np.exp(aa - aa.max(1, keepdims=True)); p /= p.sum(1, keepdims=True)
        done = p.max(1) > 1 - tol
        winner[idx[done]] = p[done].argmax(1)
        alive[idx[done]] = False
        t += dt
    freq = np.array([np.mean(winner == j) for j in range(len(ell))])
    return [float(f) for f in freq], float(alive.mean())

sea = {}
# symmetric two records: the counter-term is invisible, the gain is tested
for alpha in (0.5, 1.0, 2.0):
    row = {}
    for p0_ in (0.2, 0.8):
        freq, unresolved = exit_freq_sea(alpha, [0.5, -0.5], [p0_, 1 - p0_], counter_term=False)
        row[f'p0={p0_}'] = {'simulated_P(record 1)': freq[0], 'Markov_prediction_I_p0(alpha,alpha)': exit_law(alpha, p0_), 'unresolved_fraction': unresolved}
        assert abs(freq[0] - exit_law(alpha, p0_)) < 0.03, (alpha, p0_, freq)
    sea[f'two symmetric records, lambda_b*Gamma_s/(4gT)={alpha}'] = row
assert abs(sea['two symmetric records, lambda_b*Gamma_s/(4gT)=1.0']['p0=0.2']['simulated_P(record 1)'] - 0.2) < 0.015
# on the Einstein locus (alpha = 1) the counter-term is NOT invisible for a projector or three records
locus = {}
for name, ell, p0_ in (('projector L, eigenvalues (1,0)', [1.0, 0.0], [0.5, 0.5]),
                       ('three records (1,0,-1)', [1.0, 0.0, -1.0], [0.3, 0.4, 0.3])):
    f_no, u_no = exit_freq_sea(1.0, ell, p0_, counter_term=False)
    f_ct, u_ct = exit_freq_sea(1.0, ell, p0_, counter_term=True)
    locus[name] = {'Born': p0_, 'coefficient-driven law (kappa=-1)': f_no, 'with counter-term -g^2 D_J L^2 (kappa=1)': f_ct,
                   'unresolved_fractions': [u_no, u_ct]}
    assert max(abs(np.array(f_ct) - np.array(p0_))) < 0.03, (name, f_ct)
    assert max(abs(np.array(f_no) - np.array(p0_))) > 0.2, (name, f_no)
out['OU_sea_Einstein_relation'] = {'g': g, 'Gamma_s': Gamma_s, 'C_0': C0, 'T': T_sea, 'D=g^2 D_J': D_sea,
                                   'selection_rate_2Ddelta^2': 2 * D_sea, 'gain_tests': sea, 'counter_term_tests_on_locus': locus}

# ------------------------------------- (d) sign of the static response for a velocity bilinear
# J = v^T M v with M the (2,2) form of Proposition 5, four real velocity components of unit mass.
# Perturbation -lambda_b x J(p) in the Hamiltonian: H = p^T (1 - 2 lambda_b x M) p / 2.
# Velocities v = dH/dp = (1 - 2 lambda_b x M) p; Gibbs covariance of p is T (1 - 2 lambda_b x M)^{-1}.
Mq = np.zeros((4, 4)); eps = np.array([[0, 1], [-1, 0]]); Mq[:2, 2:] = eps; Mq[2:, :2] = -eps
lx = 0.01
A = np.eye(4) - 2 * lx * Mq
cov_p = T_sea * np.linalg.inv(A)
cov_v = A @ cov_p @ A.T
J_of_p = float(np.trace(Mq @ cov_p))
J_of_v = float(np.trace(Mq @ cov_v))
C_J0 = 2 * (T_sea ** 2) * np.trace(Mq @ Mq)              # Var J = 2 Tr[(M Cov)^2] at lx = 0, Cov = T 1
kubo = lx * C_J0 / T_sea
out['velocity_vs_momentum_response'] = {'lambda_b*x': lx, 'Kubo_lambda_b*x*C_J(0)/T': float(kubo),
                                        '<J(p)>': J_of_p, '<J(v)>': J_of_v}
assert abs(J_of_p - kubo) < 0.02 * kubo and abs(J_of_v + kubo) < 0.02 * kubo

Path(__file__).with_name('response_form_results.json').write_text(json.dumps(out, indent=2))
print(json.dumps(out, indent=2))


==> anc/check_sutherland_sea.py <==
"""Coefficient noise from a Sutherland-texture sea (Example 3 and Appendix D.3).

Sea.  One colour chain of the rank-r texture of the Gram/spin-Sutherland master
Hamiltonian (Project VII, eq. 42): M particles of mass m on a circle of length
Lc, interacting through g (pi/Lc)^2 / sin^2[pi(x_i-x_j)/Lc], expanded about the
equally spaced configuration x_n = n Lc/M.  The position Hessian has the
Fourier eigenvalues  lambda_l = g (pi/Lc)^4 4 l^2 (M-l)^2  (Project VII, eq. 46),
so the normal-mode frequencies are

    omega_l = 2 pi^2 sqrt(g/m) l (M-l) / Lc^2,     l = 1, ..., M-1,

all integer multiples of omega_1' = 2 pi^2 sqrt(g/m)/Lc^2: the chain is exactly
periodic with period T_rec = 2 pi/omega_1' = Lc^2/(pi sqrt(g/m)).  At fixed
spacing a = Lc/M the spectrum is gapless with linear low-frequency dispersion
omega = v k, v = pi sqrt(g/m)/a, and maximum Omega_max = pi^2 sqrt(g/m)/(2 a^2).

Block.  One real block coordinate q (mass m_b, free) coupled to the local
strain e = x_1 - x_0 of the chain through -c q e, with the Caldeira-Leggett
counter-term that keeps q free.  In normal modes this is the model of
Appendix D with Omega_k -> omega_l and c_k -> c e_l/sqrt(m), e_l the strain
amplitude of mode l.  The spectral density is Ohmic at low frequency with the
natural cutoff Omega_max; the block velocity is Ornstein-Uhlenbeck in the
Markov limit, and the coefficient statistics follow from Proposition 5.

Checks.  (A) Hessian spectrum against 4 l^2 (M-l)^2; recurrence period.
(B) Spectral density of the strain coupling: Ohmic slope and its continuum
value; the coupling c that gives gamma = slope/m_b = 1/2.  (C) Exact finite-M
velocity correlation of the block (normal modes of the coupled quadratic
system) against the OU law; Var Y(tau) against the closed form; the
zero-frequency line T/M_eff with M_eff = m_b + sum c_l^2/omega_l^4, which
vanishes as 1/M; the continuum criterion (mode spacing vs gamma).  (D) A purely
kinetic (velocity-velocity) coupling leaves the block momentum conserved: the
velocity correlation keeps the constant T/m_b and the coefficient variance stays
ballistic -- no friction from a kinetic cross-term.  (E) The response time
tau_c = D_J/(2 C_J(0)) at finite M, which is window-dependent because of the
zero-frequency line; the paper quotes only its Markov-limit value 1/Gamma.
"""
import json
from pathlib import Path
import numpy as np
from scipy.linalg import eigh, expm
from scipy.integrate import cumulative_trapezoid

out = {}

# ----------------------------------------------------------------- (A) Hessian
def chain_hessian(M, g, Lc):
    """Position Hessian of V = g (pi/Lc)^2 sum_{i<j} csc^2[pi(x_i-x_j)/Lc] at equal spacing."""
    th = np.pi * np.arange(1, M) / M
    k = g * (np.pi / Lc) ** 4 * (6 / np.sin(th) ** 4 - 4 / np.sin(th) ** 2)
    K = np.zeros((M, M))
    for d in range(1, M):
        for i in range(M):
            K[i, (i + d) % M] = -k[d - 1]
    for i in range(M):
        K[i, i] = -np.sum(K[i, :])
    return K

m, a = 1.0, 1.0
Omega_max = 40.0
g = (2 * a ** 2 * Omega_max / np.pi ** 2) ** 2 * m        # Omega_max = pi^2 sqrt(g/m)/(2a^2)
hess = {}
for M in (16, 64, 256):
    Lc = M * a
    K = chain_hessian(M, g, Lc)
    lam = np.sort(eigh(K)[0])
    l = np.arange(1, M)
    pred = np.sort(g * (np.pi / Lc) ** 4 * 4 * l ** 2 * (M - l) ** 2)
    hess[f'M={M}'] = {
        'zero_mode': float(abs(lam[0])),
        'max_rel_dev_from_4l2(M-l)2': float(np.max(np.abs(lam[1:] - pred) / pred)),
        'omega_1': float(np.sqrt(pred[0] / m)),
        'omega_max': float(np.sqrt(pred[-1] / m)),
        'T_rec=Lc^2/(pi sqrt(g/m))': float(Lc ** 2 / (np.pi * np.sqrt(g / m))),
        '2pi/omega_1_prime': float(2 * np.pi / (np.sqrt(pred[0] / m) / (M - 1))),
    }
    assert hess[f'M={M}']['max_rel_dev_from_4l2(M-l)2'] < 1e-8
out['hessian'] = hess
out['Omega_max'] = float(Omega_max)
out['sound_speed'] = float(np.pi * np.sqrt(g / m) / a)

# ------------------------------------------------------- (B) strain spectral density
def modes(M, g, Lc):
    """Nonzero normal modes of the chain and the strain amplitude e_l = u_l(1) - u_l(0)."""
    K = chain_hessian(M, g, Lc)
    lam, U = eigh(K)
    keep = lam > 1e-9 * lam.max()
    return np.sqrt(lam[keep] / m), U[1, keep] - U[0, keep]

def cumulative_spectral(om, e, c, w):
    """I(w) = int_0^w J(w') dw',  J(w) = (pi/2) sum_l (c_l^2/omega_l) delta(w - omega_l)."""
    cl2 = c ** 2 * e ** 2 / m
    order = np.argsort(om)
    om_s, w_s = om[order], np.pi / 2 * cl2[order] / om[order]
    return np.interp(w, om_s, np.cumsum(w_s), left=0.0)

m_b, T = 1.0, 1.0
M_ref = 2048
om_ref, e_ref = modes(M_ref, g, M_ref * a)
# low-frequency slope from the lowest mode pairs: J(omega_l) = (pi/2)(w_l/omega_l) (dl/domega), with
# w_l the strain weight of the degenerate pair and dl/domega = M/(4 Omega_max) the mode density
order = np.argsort(om_ref)
om_sorted, e2_sorted = om_ref[order], e_ref[order] ** 2
pair_w = e2_sorted[0:6:2] + e2_sorted[1:7:2]           # lowest three degenerate pairs (M even: l = 1, 2, 3)
pair_om = om_sorted[0:6:2]
local_slope = (np.pi / 2) * (pair_w / m) / pair_om * (M_ref / (4 * Omega_max)) / pair_om
slope_num = float(np.mean(local_slope[:3]))
# continuum: the two real modes at omega_l carry strain weight (8/M) sin^2(pi l/M) ~ (8/M)(pi l/M)^2,
# omega_l ~ (4 Omega_max/M) l, dl/dw = M/(4 Omega_max)  =>  J(w) = (pi/2)(1/m) 8 pi^2 w/(4 Omega_max)^3
slope_pred = (np.pi / 2) * (1.0 / m) * 8 * np.pi ** 2 / (4 * Omega_max) ** 3
out['ohmic_slope_per_c^2_numerical_vs_continuum'] = [float(slope_num), float(slope_pred)]
assert abs(slope_num - slope_pred) / slope_pred < 0.01
gamma = 0.5
c = np.sqrt(gamma * m_b / slope_pred)
out['coupling_c_for_gamma_0.5'] = float(c)
# shape of J(w)/(gamma m_b w) across the band, for the figure: per degenerate pair,
# J(omega_l) = (pi/2)(c^2 w_l/m)/omega_l * (dl/domega)_l, with dl/domega from the mode spacing
pair_w_all = e2_sorted[0::2][:len(e2_sorted) // 2] + e2_sorted[1::2][:len(e2_sorted) // 2]
pair_om_all = om_sorted[0::2][:len(e2_sorted) // 2]
dl_dom = 1.0 / np.gradient(pair_om_all)
J_pairs = (np.pi / 2) * (c ** 2 * pair_w_all / m) / pair_om_all * dl_dom
w_band = pair_om_all
J_over_ohmic = J_pairs / (gamma * m_b * pair_om_all)
out['J_over_ohmic_at_w/Omega_max=0.05,0.25,0.5,0.75,0.95'] = [float(np.interp(x * Omega_max, w_band, J_over_ohmic)) for x in (0.05, 0.25, 0.5, 0.75, 0.95)]

# --------------------------------------------- (C) exact finite-M block dynamics
def coupled_modes(om, e, c, m_b):
    """Normal modes of H = p^2/2m_b + sum_l [pi_l^2/2 + omega_l^2 (z_l - c_l q/omega_l^2)^2/2].
    Returns squared frequencies and the q-components of mass-normalised eigenvectors."""
    cl = c * e / np.sqrt(m)
    N = len(om)
    V = np.zeros((N + 1, N + 1))
    V[0, 0] = np.sum(cl ** 2 / om ** 2)                     # counter-term
    V[0, 1:] = -cl; V[1:, 0] = -cl
    V[1:, 1:] = np.diag(om ** 2)
    Mass = np.diag(np.r_[m_b, np.ones(N)])
    W2, U = eigh(V, Mass)                                   # U^T Mass U = 1
    return W2, U[0, :]

def velocity_corr(om, e, c, m_b, T, ts):
    """<v(t) v(0)> = T sum_n U_{qn}^2 cos(Omega_n t); the zero mode gives the line T/M_eff."""
    W2, Uq = coupled_modes(om, e, c, m_b)
    W = np.sqrt(np.clip(W2, 0.0, None))
    return T * (Uq ** 2) @ np.cos(np.outer(W, ts))

def varY(JJ, ts):
    inner = cumulative_trapezoid(JJ, ts, initial=0.0)
    return 2 * cumulative_trapezoid(inner, ts, initial=0.0)

ts = np.linspace(0, 12, 1201)
sig2 = 2 * T / m_b; Gam = 2 * gamma
vY_ou = 4 * sig2 ** 2 / Gam * (ts - (1 - np.exp(-Gam * ts)) / Gam)
tab, curves = {}, {}
for M in (64, 256, 1024, 4096):
    om, e = modes(M, g, M * a)
    cv = velocity_corr(om, e, c, m_b, T, ts)
    ou = (T / m_b) * np.exp(-gamma * ts)
    vY = varY(8 * cv ** 2, ts)
    T_rec = (M * a) ** 2 / (np.pi * np.sqrt(g / m))
    M_eff = m_b + np.sum((c * e / np.sqrt(m)) ** 2 / om ** 4)
    M_eff_closed = m_b * (1 + np.pi * gamma * M / (12 * Omega_max))     # analogue of 1 + pi gamma N/omega_c
    tab[f'M={M}'] = {
        'M_eff_over_m_b_exact_vs_closed_form_1+pi*gamma*M/(12*Omega_max)': [float(M_eff / m_b), float(M_eff_closed / m_b)],
        'lowest_mode_frequency': float(om.min()),
        'lowest_mode_over_gamma': float(om.min() / gamma),
        'low_frequency_mode_spacing_4Omega_max/M_over_gamma': float(4 * Omega_max / M / gamma),
        'recurrence_period': float(T_rec),
        'zero_frequency_line_T/M_eff': float(T / M_eff),
        'max_abs_dev_velocity_corr_from_OU_t<12': float(np.max(np.abs(cv - ou))),
        'velocity_corr_at_t_1_2_4_8': [float(np.interp(t, ts, cv)) for t in (1., 2., 4., 8.)],
        'OU_at_t_1_2_4_8': [float((T / m_b) * np.exp(-gamma * t)) for t in (1., 2., 4., 8.)],
        'VarY_rel_dev_from_closed_form_at_1_2_4_8': [float((np.interp(t, ts, vY) - np.interp(t, ts, vY_ou)) / np.interp(t, ts, vY_ou)) for t in (1., 2., 4., 8.)],
    }
    curves[M] = (cv, vY)
    if M == 256:
        ts_p = np.linspace(12, 60, 2401)
        cv_p = velocity_corr(om, e, c, m_b, T, ts_p)
        tab[f'M={M}']['velocity_corr_over_[12,60]_min_max_mean'] = [float(cv_p.min()), float(cv_p.max()), float(cv_p.mean())]
out['finite_M_block'] = tab
out['D_J_closed_form_4sig^4/Gamma'] = float(4 * sig2 ** 2 / Gam)
assert tab['M=4096']['max_abs_dev_velocity_corr_from_OU_t<12'] < 0.05
assert abs(tab['M=4096']['low_frequency_mode_spacing_4Omega_max/M_over_gamma'] - 0.078) < 0.002
assert max(abs(x) for x in tab['M=4096']['VarY_rel_dev_from_closed_form_at_1_2_4_8']) < 0.06
for M in (1024, 4096):
    ex, cl = tab[f'M={M}']['M_eff_over_m_b_exact_vs_closed_form_1+pi*gamma*M/(12*Omega_max)']
    assert abs(ex - cl) / cl < 0.03
assert tab['M=4096']['zero_frequency_line_T/M_eff'] < 0.5 * tab['M=1024']['zero_frequency_line_T/M_eff']

# cutoff dependence of the residual: double Omega_max at the same mode spacing (M = 8192, Omega_max = 80)
Omega_max2 = 80.0
g2 = (2 * a ** 2 * Omega_max2 / np.pi ** 2) ** 2 * m
c2 = np.sqrt(gamma * m_b / ((np.pi / 2) * (1.0 / m) * 8 * np.pi ** 2 / (4 * Omega_max2) ** 3))
om2, e2 = modes(8192, g2, 8192 * a)
cv2 = velocity_corr(om2, e2, c2, m_b, T, ts)
vY2 = varY(8 * cv2 ** 2, ts)
out['cutoff_dependence'] = {
    'Omega_max=40,M=4096: VarY_rel_dev_at_1_2_4_8': tab['M=4096']['VarY_rel_dev_from_closed_form_at_1_2_4_8'],
    'Omega_max=80,M=8192 (same spacing): VarY_rel_dev_at_1_2_4_8': [float((np.interp(t, ts, vY2) - np.interp(t, ts, vY_ou)) / np.interp(t, ts, vY_ou)) for t in (1., 2., 4., 8.)],
    'mode_spacing_over_gamma_both': [float(4 * Omega_max / 4096 / gamma), float(4 * Omega_max2 / 8192 / gamma)],
}

# small sea: follows the closed form, then recurs at T_rec = Lc^2/(pi sqrt(g/m))
M_s = 24
om_s, e_s = modes(M_s, g, M_s * a)
T_rec_s = (M_s * a) ** 2 / (np.pi * np.sqrt(g / m))
ts_long = np.linspace(0, 2.2 * T_rec_s, 8001)
cv_s = velocity_corr(om_s, e_s, c, m_b, T, ts_long)
vY_s = varY(8 * cv_s ** 2, ts_long)
M_eff_s = m_b + np.sum((c * e_s / np.sqrt(m)) ** 2 / om_s ** 4)
out['small_sea'] = {
    'M': M_s, 'chain_period': float(T_rec_s), 'lowest_mode_over_gamma': float(om_s.min() / gamma),
    'low_frequency_mode_spacing_over_gamma': float(4 * Omega_max / M_s / gamma),
    'min_of_velocity_corr_over_T/m_b': float(cv_s.min() / (T / m_b)),
    'time_average_of_velocity_corr_over_T/m_b': float(np.mean(cv_s) / (T / m_b)),
    'zero_frequency_line_T/M_eff': float(T / M_eff_s),
    'VarY_at_half_period_period_2period': [float(np.interp(t, ts_long, vY_s)) for t in (T_rec_s / 2, T_rec_s, 2 * T_rec_s)],
    'closed_form_same_times': [float(4 * sig2 ** 2 / Gam * (t - (1 - np.exp(-Gam * t)) / Gam)) for t in (T_rec_s / 2, T_rec_s, 2 * T_rec_s)],
    'free_ballistic_same_times': [float(2 * sig2 ** 2 * t ** 2) for t in (T_rec_s / 2, T_rec_s, 2 * T_rec_s)],
}
assert out['small_sea']['min_of_velocity_corr_over_T/m_b'] > 0.8
assert abs(out['small_sea']['time_average_of_velocity_corr_over_T/m_b'] - out['small_sea']['zero_frequency_line_T/M_eff']) < 0.03

# ----------------------------------- (D) kinetic (velocity-velocity) coupling: no friction
def kinetic_coupling_corr(M, k_v, m_b, T, ts):
    """L = m_b qdot^2/2 + m sum xdot^2/2 - V(x) + k_v qdot (xdot_1 - xdot_0).
    Mass matrix [[m_b, k_v e^T],[k_v e, m 1]], stiffness diag(0, K).  The Lagrangian does
    not depend on q, so p_q = m_b qdot + k_v (xdot_1 - xdot_0) is conserved."""
    K = chain_hessian(M, g, M * a)
    evec = np.zeros(M); evec[0] = -1.0; evec[1] = 1.0
    Mass = np.zeros((M + 1, M + 1))
    Mass[0, 0] = m_b; Mass[0, 1:] = k_v * evec; Mass[1:, 0] = k_v * evec; Mass[1:, 1:] = m * np.eye(M)
    assert np.all(np.linalg.eigvalsh(Mass) > 0)
    V = np.zeros((M + 1, M + 1)); V[1:, 1:] = K
    W2, U = eigh(V, Mass)
    W = np.sqrt(np.clip(W2, 0.0, None))
    cv = T * (U[0, :] ** 2) @ np.cos(np.outer(W, ts))
    zero = W2 < 1e-9 * W2.max()
    return cv, float(T * np.sum(U[0, zero] ** 2)), float(T * np.linalg.inv(Mass)[0, 0])

ts_k = np.linspace(0, 40, 4001)
cv_k, line_k, cv0_pred = kinetic_coupling_corr(256, 0.3, m_b, T, ts_k)
vY_k = varY(8 * cv_k ** 2, ts_k)
out['kinetic_coupling'] = {
    'M': 256, 'k_v': 0.3,
    'velocity_corr_t0_vs_T*(Mass^-1)_qq': [float(cv_k[0]), cv0_pred],
    'zero_frequency_weight_from_modes_vs_T/m_b': [line_k, float(T / m_b)],
    'time_average_of_velocity_corr_over_[20,40]_vs_T/m_b': [float(np.mean(cv_k[ts_k >= 20])), float(T / m_b)],
    'VarY_over_tau^2_at_tau_20_40_vs_ballistic_8(T/m_b)^2': [float(np.interp(20, ts_k, vY_k) / 400), float(np.interp(40, ts_k, vY_k) / 1600), float(8 * (T / m_b) ** 2)],
}
assert abs(line_k - T / m_b) < 1e-6 and abs(cv_k[0] - cv0_pred) < 1e-6
assert abs(out['kinetic_coupling']['time_average_of_velocity_corr_over_[20,40]_vs_T/m_b'][0] - T / m_b) < 0.1
assert out['kinetic_coupling']['VarY_over_tau^2_at_tau_20_40_vs_ballistic_8(T/m_b)^2'][1] > 0.8 * 8 * (T / m_b) ** 2

# -------------------------------------------- (E) response time (illustrative only)
# tau_c = D_J/(2 C_J(0)) = 1/Gamma in the Markov limit.  At finite M the zero-frequency line
# T/M_eff makes the integral window-dependent, so only the Markov-limit value is quoted in the paper.
cv_big, _ = curves[4096]
line = tab['M=4096']['zero_frequency_line_T/M_eff']
JJ = 8 * cv_big ** 2
JJ_noline = 8 * (cv_big - line) ** 2
out['response_time'] = {'1/Gamma': float(1 / Gam),
                        'tau_c_from_window_t<12_with_line': float(2 * np.trapezoid(JJ, ts) / (2 * JJ[0])),
                        'tau_c_from_window_t<12_line_removed': float(2 * np.trapezoid(JJ_noline, ts) / (2 * JJ_noline[0]))}

Path(__file__).with_name('sutherland_sea_results.json').write_text(json.dumps(out, indent=2))
print(json.dumps(out, indent=2))
np.savez(Path(__file__).with_name('sutherland_sea_curves.npz'), ts=ts, cv64=curves[64][0], cv4096=curves[4096][0],
         vY64=curves[64][1], vY4096=curves[4096][1], vY_ou=vY_ou, ts_long=ts_long, cv_s=cv_s, vY_s=vY_s,
         T_rec_s=T_rec_s, ts_k=ts_k, cv_k=cv_k, vY_k=vY_k, gamma=gamma, T=T, m_b=m_b, Gam=Gam, sig2=sig2,
         w_band=w_band, J_over_ohmic=J_over_ohmic, Omega_max=Omega_max)


==> anc/check_unravelling_bound.py <==
"""Selection-rate bound for state-dependent unravellings (Proposition on the
unravelling freedom).

A diffusive norm-preserving law whose ensemble average is the Lindblad equation
with fixed commuting self-adjoint operators L_j may use, at each state, the
rotated channels L_k^psi = sum_j u_kj(psi) L_j with u(psi) unitary (the freedom
noted by Bassi, Duerr and Hinrichs).  Its noise fields are
    B_k = (L_k^psi - l_k^psi) psi,    l_k^psi = Re <psi, L_k^psi psi>,
and the matching drift is
    f = [ -1/2 sum_j L_j^2 + sum_k l_k^psi L_k^psi - 1/2 sum_k (l_k^psi)^2 ] psi.
Checks:
  (i)  norm conservation and invariance of the ensemble generator for random u;
  (ii) the quadratic variation of each record weight obeys
         E[(dp_a)^2]/dtau = 4 p_a^2 sum_k (Re sum_j u_kj (l_ja - lbar_j))^2
                           <= 4 p_a^2 |l_a - lbar|^2,
       with equality at u = 1 (the CSL law);
  (iii) a state-dependent phase can switch selection off (u = i) while the
       ensemble generator is unchanged.
"""
import json
from pathlib import Path
import numpy as np

rng = np.random.default_rng(5)
out = {}

n_rec, m = 4, 3                                   # records x channels
ell = rng.normal(size=(n_rec, m))                 # eigenvalue vectors l_j (records) per channel
Ls = [np.diag(ell[:, k]) for k in range(m)]       # commuting self-adjoint channel operators

def random_unitary(m):
    A = rng.normal(size=(m, m)) + 1j * rng.normal(size=(m, m))
    Q, R = np.linalg.qr(A)
    return Q * (np.diag(R) / abs(np.diag(R)))

def law(psi, u):
    Lp = [sum(u[k, j] * Ls[j] for j in range(m)) for k in range(m)]
    lk = [np.real(np.vdot(psi, Lp[k] @ psi)) for k in range(m)]
    B = [(Lp[k] - lk[k] * np.eye(n_rec)) @ psi for k in range(m)]
    f = (-0.5 * sum(L @ L for L in Ls) + sum(lk[k] * Lp[k] for k in range(m))
         - 0.5 * sum(l ** 2 for l in lk) * np.eye(n_rec)) @ psi
    return f, B

def lindblad(rho):
    return sum(L @ rho @ L - 0.5 * (L @ L @ rho + rho @ L @ L) for L in Ls)

worst_norm, worst_gen, worst_bound, max_ratio = 0.0, 0.0, 0.0, 0.0
for trial in range(200):
    psi = rng.normal(size=n_rec) + 1j * rng.normal(size=n_rec)
    psi /= np.linalg.norm(psi)
    u = random_unitary(m) if trial > 0 else np.eye(m)
    f, B = law(psi, u)
    # (i) norm conservation: Re<psi,B_k> = 0 and 2Re<psi,f> + sum |B_k|^2 = 0
    worst_norm = max(worst_norm, max(abs(np.real(np.vdot(psi, b))) for b in B),
                     abs(2 * np.real(np.vdot(psi, f)) + sum(np.vdot(b, b).real for b in B)))
    # ensemble generator
    rho = np.outer(psi, psi.conj())
    gen = np.outer(f, psi.conj()) + np.outer(psi, f.conj()) + sum(np.outer(b, b.conj()) for b in B)
    worst_gen = max(worst_gen, np.abs(gen - lindblad(rho)).max())
    # (ii) quadratic variation of record weights
    p = np.abs(psi) ** 2
    lbar = p @ ell
    for a in range(n_rec):
        qv = sum((2 * np.real(np.conj(psi[a]) * B[k][a])) ** 2 for k in range(m))
        bound = 4 * p[a] ** 2 * np.sum((ell[a] - lbar) ** 2)
        worst_bound = max(worst_bound, qv - bound)
        if trial == 0:
            max_ratio = max(max_ratio, abs(qv - bound))   # equality at u = 1
        formula = 4 * p[a] ** 2 * sum(np.real(u[k] @ (ell[a] - lbar)) ** 2 for k in range(m))
        assert abs(qv - formula) < 1e-10
out['norm_conservation_worst'] = float(worst_norm)
out['ensemble_generator_invariance_worst'] = float(worst_gen)
out['quadratic_variation_minus_bound_worst'] = float(worst_bound)
out['equality_at_identity_unravelling'] = float(max_ratio)
assert worst_norm < 1e-10 and worst_gen < 1e-10 and worst_bound < 1e-10 and max_ratio < 1e-10

# (iii) u = i: pure random phase, no selection, same ensemble generator
psi = rng.normal(size=n_rec) + 1j * rng.normal(size=n_rec); psi /= np.linalg.norm(psi)
f, B = law(psi, 1j * np.eye(m))
qv_total = sum(sum((2 * np.real(np.conj(psi[a]) * B[k][a])) ** 2 for k in range(m)) for a in range(n_rec))
rho = np.outer(psi, psi.conj())
gen = np.outer(f, psi.conj()) + np.outer(psi, f.conj()) + sum(np.outer(b, b.conj()) for b in B)
out['phase_unravelling_total_selection_power'] = float(qv_total)
out['phase_unravelling_generator_deviation'] = float(np.abs(gen - lindblad(rho)).max())
assert qv_total < 1e-12

# Two-qubit illustration of the Proposition-3 state (entanglement-rate counterexample) with an entanglement-switched phase:
# the ensemble drift of <X_A> is the same with and without Bob's measurement, while the
# selection power of Alice's weights differs.
I2 = np.eye(2); X = np.array([[0, 1], [1, 0.]]); Z = np.diag([1., -1])
ZA = np.kron(Z, I2); Ls = [ZA]; m = 1; n_rec = 4
def ent(psi):
    s = np.linalg.svd(psi.reshape(2, 2), compute_uv=False) ** 2; s = s[s > 1e-15]
    return float(-np.sum(s * np.log(s)))
phi = lambda psi: (np.pi / 2) * (1 - ent(psi) / np.log(2))
plus = np.array([1, 1]) / np.sqrt(2); minus = np.array([1, -1]) / np.sqrt(2)
e0 = np.array([1, 0.]); e1 = np.array([0, 1.])
ptrB = lambda r: np.trace(r.reshape(2, 2, 2, 2), axis1=1, axis2=3)
res = {}
for p in [0.2, 0.8]:
    a = np.kron(plus, e0); b = np.kron(minus, e1); psi = np.sqrt(p) * a + np.sqrt(1 - p) * b
    def gen_of(s):
        f, B = law(s, np.array([[np.exp(1j * phi(s))]]))
        return np.outer(f, s.conj()) + np.outer(s, f.conj()) + sum(np.outer(bb, bb.conj()) for bb in B)
    def selpow(s):
        f, B = law(s, np.array([[np.exp(1j * phi(s))]]))
        PA1 = np.kron(np.diag([1., 0]), I2)   # weight of Alice's Z=+1 sector
        return float((2 * np.real(np.vdot(s, PA1 @ B[0]))) ** 2)
    slope_nomeas = float(np.trace(X @ ptrB(gen_of(psi))).real)
    slope_meas = float(np.trace(X @ ptrB(p * gen_of(a) + (1 - p) * gen_of(b))).real)
    res[str(p)] = {'entropy': ent(psi), 'phi': phi(psi),
                   'dXA_dtau_no_measurement': slope_nomeas, 'dXA_dtau_unread_measurement': slope_meas,
                   'selection_power_no_measurement': selpow(psi),
                   'selection_power_unread_measurement': p * selpow(a) + (1 - p) * selpow(b)}
    assert abs(slope_nomeas - slope_meas) < 1e-10
out['entanglement_switched_phase_two_qubit'] = res

Path(__file__).with_name('unravelling_bound_results.json').write_text(json.dumps(out, indent=2))
print(json.dumps(out, indent=2))


==> anc/joint_results.json <==
{
  "posterior_mean_max_error": 5.551115123125783e-16,
  "history_mean_error": 7.216449660063518e-16,
  "history_variance_error": 8.881784197001252e-16,
  "external_gain_derivative": 0.75,
  "local_map_remote_marginal_error": 0.0,
  "nonlocal_jump_remote_derivative_difference": 1.0
}


==> anc/make_figure.py <==
"""Illustrate a stipulated Gaussian instrument, in rescaled dimensionless units."""
from pathlib import Path
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from scipy.special import expit
root=Path(__file__).resolve().parents[1]
(root/'figures').mkdir(exist_ok=True)
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':10,'axes.titlesize':11,'axes.labelsize':10,'pdf.fonttype':42,'ps.fonttype':42,'axes.spines.top':False,'axes.spines.right':False})
y=np.linspace(-3.5,5.5,900)
p=.6
n0=np.exp(-y*y/2)/np.sqrt(2*np.pi)
n1=np.exp(-(y-2)**2/2)/np.sqrt(2*np.pi)
post=expit(np.log(p/(1-p))+2*y-2)
fig,axs=plt.subplots(1,2,figsize=(7.0,2.8),layout='constrained')
a=axs[0]
a.plot(y,(1-p)*n0,color='#9B5A25',ls='--',lw=1.7,label=r'$(1-p_1)\,\mathcal{N}(0,1)$')
a.plot(y,p*n1,color='#3B64A0',ls='-.',lw=1.7,label=r'$p_1\,\mathcal{N}(2,1)$')
a.plot(y,(1-p)*n0+p*n1,color='#006A68',lw=2.3,label='Physical density: their sum')
a.set(xlabel='History increment $y$',ylabel='Probability density',xlim=(-3.5,5.5),ylim=(0,.46),title='(a) History probability')
a.legend(frameon=False,fontsize=7.8,loc='upper right')
a.grid(axis='y',alpha=.12)
a=axs[1]
a.plot(y,post,color='#006A68',lw=2.3)
a.axhline(p,color='#636363',ls='--',lw=1.3)
a.text(-3.25,.64,r'Initial weight $p_1=0.6$',fontsize=9,color='#444444')
a.plot([1],[p],'o',color='#006A68',ms=4)
a.set(xlabel='The same history increment $y$',ylabel=r'Updated weight $p_1^{\prime}(y)$',xlim=(-3.5,5.5),ylim=(-.02,1.03),title='(b) State update',yticks=[0,.2,.4,.6,.8,1])
a.grid(axis='y',alpha=.12)
fig.savefig(root/'figures/joint_law.pdf',metadata={'Title':'One Gaussian step: history probability and state update','Author':'Tejinder P. Singh'})
fig.savefig(root/'figures/joint_law.png',dpi=150)
plt.close(fig)


==> anc/make_figures.py <==
"""Regenerates figures/bare_vs_csl.pdf and figures/coefficient_noise.pdf.
Requires NumPy, SciPy and Matplotlib.  figures/joint_law.pdf is made by make_figure.py.
"""
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from scipy.linalg import expm
from scipy.integrate import cumulative_trapezoid
from scipy.stats import norm
from pathlib import Path

figdir = Path(__file__).resolve().parent.parent / 'figures'
figdir.mkdir(exist_ok=True)
plt.rcParams.update({'font.size': 9, 'axes.labelsize': 9, 'legend.fontsize': 8,
                     'lines.linewidth': 1.0, 'figure.dpi': 150,
                     'pdf.fonttype': 42, 'ps.fonttype': 42})
rng = np.random.default_rng(3)

# ------------------------------------------------------------------ Figure: bare vs CSL
delta, p0, T, n = 1.0, 0.3, 6.0, 6000
dt = T / n
ts = np.linspace(0, T, n + 1)
npaths = 6
def logit(p): return np.log(p / (1 - p))
def sigmoid(x): return 1 / (1 + np.exp(-x))
W = np.vstack([np.zeros(npaths), np.cumsum(rng.normal(0, np.sqrt(dt), (n, npaths)), axis=0)])
bare = sigmoid(logit(p0) + 2 * delta * W)             # exact solution of the bare law
csl = np.empty((n + 1, npaths)); csl[0] = p0
for i in range(n):
    dW = rng.normal(0, np.sqrt(dt), npaths)
    csl[i + 1] = np.clip(csl[i] + 2 * delta * csl[i] * (1 - csl[i]) * dW, 1e-9, 1 - 1e-9)
z = rng.normal(size=400000)
mean_bare = [np.mean(sigmoid(logit(p0) + 2 * delta * np.sqrt(t) * z)) for t in ts[::100]]
fig, ax = plt.subplots(1, 2, figsize=(6.4, 2.5), sharey=True)
for k in range(npaths):
    ax[0].plot(ts[::4], bare[::4, k], color='C0', alpha=0.55)
    ax[1].plot(ts[::4], csl[::4, k], color='C3', alpha=0.55)
ax[0].plot(ts[::100], mean_bare, 'k-', lw=1.6, label=r'$\mathbb{E}\,p(\tau)$')
ax[1].axhline(p0, color='k', lw=1.6, label=r'$\mathbb{E}\,p(\tau)=p_0$')
for a in ax:
    a.axhline(0.5, color='grey', lw=0.6, ls=':')
    a.set_xlabel(r'$\tau$ (units of $1/\delta^2$)')
    a.set_xlim(0, T); a.set_ylim(0, 1.12); a.legend(loc='upper right', frameon=True, framealpha=0.9)
ax[0].set_ylabel(r'record weight $p$')
ax[0].set_title(r'(a) bare law $\mathrm{d}p=2\delta p(1-p)\circ\mathrm{d}W$', fontsize=9)
ax[1].set_title(r'(b) CSL law $\mathrm{d}p=2\delta p(1-p)\,\mathrm{d}W$', fontsize=9)
fig.tight_layout()
fig.savefig(figdir / 'bare_vs_csl.pdf')
plt.close(fig)

# --------------------------------------------------------- Figure: coefficient noise
def ohmic_system(N, m, gamma, wc):
    Om = (np.arange(N) + 0.5) * wc / N
    c = np.sqrt(2 / np.pi * gamma * m * Om**2 * wc / N)
    A = np.zeros((1 + 2 * N, 1 + 2 * N))
    A[0, 1:N + 1] = c
    A[1:N + 1, 0] = -c / (m * Om**2)
    A[1:N + 1, N + 1:] = np.eye(N)
    A[N + 1:, 1:N + 1] = -np.diag(Om**2)
    return A
def velocity_corr(N, m, gamma, wc, T, ts):
    A = ohmic_system(N, m, gamma, wc)
    E = expm(A * (ts[1] - ts[0])); w = np.zeros(A.shape[0]); w[0] = 1.0; vals = []
    for _ in ts:
        vals.append(w[0]); w = E @ w
    return (T / m) * np.array(vals)
def varY(JJ, ts):
    inner = cumulative_trapezoid(JJ, ts, initial=0.0)
    return 2 * cumulative_trapezoid(inner, ts, initial=0.0)
m, gamma, Tb = 1.0, 0.5, 1.0
sig2 = 2 * Tb / m; Gam = 2 * gamma
tt = np.linspace(0, 40, 4001)
c_big = velocity_corr(512, m, gamma, 60.0, Tb, tt)
c_small = velocity_corr(32, m, gamma, 20.0, Tb, tt)
vY_big = varY(8 * c_big**2, tt)
vY_small = varY(8 * c_small**2, tt)
vY_ou = 4 * sig2**2 / Gam * (tt - (1 - np.exp(-Gam * tt)) / Gam)
vY_free = 2 * sig2**2 * tt**2
fig, ax = plt.subplots(1, 2, figsize=(6.4, 2.6))
ax[0].plot(tt, c_big / c_big[0], 'C0', label=r'exact, $N=512$')
ax[0].plot(tt, c_small / c_small[0], 'C1', label=r'exact, $N=32$')
ax[0].plot(tt, np.exp(-gamma * tt), 'k--', label=r'$e^{-\gamma t}$')
ax[0].set_xlim(0, 25); ax[0].set_ylim(-0.3, 1.05)
ax[0].set_xlabel(r'$t$'); ax[0].set_ylabel(r'$C(t)/C(0)$')
ax[0].set_title('(a) velocity correlation', fontsize=9); ax[0].legend(frameon=False)
ax[1].loglog(tt[1:], vY_free[1:], 'C2:', label=r'free: $2\sigma^4\tau^2$')
ax[1].loglog(tt[1:], vY_ou[1:], 'k--', label=r'continuum Ohmic, closed form')
ax[1].loglog(tt[1:], vY_big[1:], 'C0', label=r'exact, $N=512$')
ax[1].loglog(tt[1:], vY_small[1:], 'C1', label=r'exact, $N=32$')
ax[1].axvline(2 * np.pi * 32 / 20.0, color='C1', lw=0.6, ls=':')
ax[1].set_xlim(0.1, 40); ax[1].set_ylim(1e-1, 1e4)
ax[1].set_xlabel(r'$\tau$'); ax[1].set_ylabel(r'$\mathrm{Var}\,Y(\tau)$')
ax[1].set_title('(b) integrated coefficient', fontsize=9); ax[1].legend(frameon=False, loc='upper left')
fig.tight_layout()
fig.savefig(figdir / 'coefficient_noise.pdf')
plt.close(fig)
print('figures written to', figdir)

# ------------------------------------------------- Figure: Sutherland-texture sea (Example 3)
# Uses the curves saved by check_sutherland_sea.py (run it first).
npz = Path(__file__).with_name('sutherland_sea_curves.npz')
if npz.exists():
    d = np.load(npz)
    ts3, Tb3, mb3, gam3 = d['ts'], float(d['T']), float(d['m_b']), float(d['gamma'])
    fig, ax = plt.subplots(1, 3, figsize=(6.6, 2.4))
    ax[0].semilogy(d['w_band'] / float(d['Omega_max']), d['J_over_ohmic'], 'C0', lw=1.2)
    ax[0].axhline(1.0, color='k', lw=0.6, ls='--')
    ax[0].set_xlim(0, 1); ax[0].set_ylim(0.5, 30)
    ax[0].set_xlabel(r'$\omega/\Omega_{\max}$'); ax[0].set_ylabel(r'$\varrho(\omega)/(\gamma m_b\omega)$')
    ax[0].set_title('(a) spectral density', fontsize=9)
    ax[1].plot(ts3, d['cv4096'] / (Tb3 / mb3), 'C0', label=r'exact, $M=4096$')
    ax[1].plot(ts3, d['cv64'] / (Tb3 / mb3), 'C1', label=r'exact, $M=64$')
    ax[1].plot(ts3, np.exp(-gam3 * ts3), 'k--', label=r'$e^{-\gamma t}$')
    ax[1].set_xlim(0, 12); ax[1].set_ylim(-0.1, 1.05)
    ax[1].set_xlabel(r'$t$'); ax[1].set_ylabel(r'$C_v(t)/C_v(0)$')
    ax[1].set_title('(b) block velocity', fontsize=9); ax[1].legend(frameon=False)
    tl, sig2_3, Gam3 = d['ts_long'], float(d['sig2']), float(d['Gam'])
    vY_ou3 = 4 * sig2_3**2 / Gam3 * (tl - (1 - np.exp(-Gam3 * tl)) / Gam3)
    ax[2].loglog(tl[1:], 2 * sig2_3**2 * tl[1:]**2, 'C2:', label=r'free: $2\sigma^4\tau^2$')
    ax[2].loglog(tl[1:], vY_ou3[1:], 'k--', label='closed form')
    ax[2].loglog(ts3[1:], d['vY4096'][1:], color='C0', lw=1.4, label=r'exact, $M=4096$')
    ax[2].loglog(tl[1:], d['vY_s'][1:], color='C3', lw=1.0, label=r'exact, $M=24$')
    ax[2].set_xlim(0.1, 45); ax[2].set_ylim(1e-1, 2e4)
    ax[2].set_xlabel(r'$\tau$'); ax[2].set_ylabel(r'$\mathrm{Var}\,Y(\tau)$')
    ax[2].set_title('(c) integrated coefficient', fontsize=9); ax[2].legend(frameon=False, loc='upper left', fontsize=6.5)
    fig.tight_layout()
    fig.savefig(figdir / 'sutherland_sea.pdf')
    plt.close(fig)
    print('sutherland_sea.pdf written')


==> anc/microscopic_results.json <==
{
  "auxiliary_b_adjoint_error": 0.0,
  "auxiliary_b_dagger_b_norm": 0.0,
  "coefficient_product_error": 0.0,
  "unprojected_ASA_error": 0.0,
  "unprojected_ASA_norm": 1.2,
  "free_solution_ODE_error": 1.2126661535474855e-11,
  "free_bilinear_history_error": 2.6405544417684723e-12,
  "history_characteristic_quadrature_error": 2.498001805406602e-16,
  "J_variance": 5.712199999999999,
  "J_variance_error": 1.7763568394002505e-15,
  "integrated_variances_at_times_1_2_4": [
    5.712199999999999,
    22.848799999999997,
    91.39519999999999
  ],
  "split_symmetrized_form_error": 0.0,
  "unsymmetrized_nonscalar_example": 17.232934855459764,
  "global_entanglement_rate_tests": [
    {
      "p": 0.2,
      "entropy": 0.5004024235381879,
      "same_reduced_state_error": 6.938893903907228e-17,
      "unmeasured_slope": 1.8004829082458245,
      "unread_measurement_slope": 1.1999999999999997,
      "slope_formula_error": 8.881784197001252e-16,
      "constant_rate_control_error": 2.220446049250313e-16
    },
    {
      "p": 0.37,
      "entropy": 0.6589556806830628,
      "same_reduced_state_error": 8.326672684688674e-17,
      "unmeasured_slope": 0.8626569539551932,
      "unread_measurement_slope": 0.5199999999999999,
      "slope_formula_error": 4.440892098500626e-16,
      "constant_rate_control_error": 3.3306690738754696e-16
    },
    {
      "p": 0.8,
      "entropy": 0.5004024235381879,
      "same_reduced_state_error": 6.938893903907228e-17,
      "unmeasured_slope": -1.800482908245825,
      "unread_measurement_slope": -1.1999999999999997,
      "slope_formula_error": 8.881784197001252e-16,
      "constant_rate_control_error": 0.0
    }
  ],
  "correlated_exposure_chi": 0.47118817565755744,
  "product_of_mean_reliabilities": 0.32003711708123644,
  "correlated_exposure_marginal_error": 0.0,
  "kinetic_connection_adjoint_error": 7.387509697557484e-16,
  "status": "PASS"
}


==> anc/norm_geometry_results.json <==
{
  "scope": "Effective finite-dimensional identities, not a microscopic GTD derivation",
  "random_seed": 20261001,
  "hermitian_examples": 120,
  "maximum_errors": {
    "norm_noise": 1.887379141862766e-15,
    "norm_drift_bare": 5.329070518200751e-15,
    "norm_drift_CSL": 2.6645352591003757e-15,
    "response_tangency": 2.4986185198476507e-15,
    "directional_derivative": 6.9339466902832e-10,
    "response_identity": 1.6203171603697468e-15,
    "CSL_master_equation": 3.1461263912603374e-15,
    "random_phase_master_equation": 3.3576948166582103e-15,
    "random_phase_norm": 3.552713678800501e-15
  },
  "two_record_tests": [
    {
      "p": 0.1,
      "delta": 0.4,
      "bare_mean_drift": 0.02304,
      "response": -0.023039999999999998,
      "CSL_weight_noise": 0.07200000000000001,
      "phase_weight_noise": 0.0
    },
    {
      "p": 0.1,
      "delta": 1.0,
      "bare_mean_drift": 0.14400000000000002,
      "response": -0.14400000000000002,
      "CSL_weight_noise": 0.18000000000000002,
      "phase_weight_noise": 0.0
    },
    {
      "p": 0.1,
      "delta": 2.0,
      "bare_mean_drift": 0.5760000000000001,
      "response": -0.5760000000000001,
      "CSL_weight_noise": 0.36000000000000004,
      "phase_weight_noise": 0.0
    },
    {
      "p": 0.3,
      "delta": 0.4,
      "bare_mean_drift": 0.02688,
      "response": -0.02688,
      "CSL_weight_noise": 0.16799999999999998,
      "phase_weight_noise": 0.0
    },
    {
      "p": 0.3,
      "delta": 1.0,
      "bare_mean_drift": 0.16799999999999993,
      "response": -0.16799999999999995,
      "CSL_weight_noise": 0.4199999999999999,
      "phase_weight_noise": 0.0
    },
    {
      "p": 0.3,
      "delta": 2.0,
      "bare_mean_drift": 0.6719999999999997,
      "response": -0.6719999999999998,
      "CSL_weight_noise": 0.8399999999999997,
      "phase_weight_noise": 0.0
    },
    {
      "p": 0.6,
      "delta": 0.4,
      "bare_mean_drift": -0.01535999999999999,
      "response": 0.015359999999999992,
      "CSL_weight_noise": 0.19200000000000006,
      "phase_weight_noise": 0.0
    },
    {
      "p": 0.6,
      "delta": 1.0,
      "bare_mean_drift": -0.09600000000000003,
      "response": 0.09600000000000003,
      "CSL_weight_noise": 0.4800000000000001,
      "phase_weight_noise": 0.0
    },
    {
      "p": 0.6,
      "delta": 2.0,
      "bare_mean_drift": -0.3840000000000001,
      "response": 0.3840000000000001,
      "CSL_weight_noise": 0.9600000000000002,
      "phase_weight_noise": 0.0
    },
    {
      "p": 0.9,
      "delta": 0.4,
      "bare_mean_drift": -0.02304,
      "response": 0.023039999999999998,
      "CSL_weight_noise": 0.07199999999999995,
      "phase_weight_noise": 0.0
    },
    {
      "p": 0.9,
      "delta": 1.0,
      "bare_mean_drift": -0.14399999999999996,
      "response": 0.14399999999999996,
      "CSL_weight_noise": 0.17999999999999997,
      "phase_weight_noise": 0.0
    },
    {
      "p": 0.9,
      "delta": 2.0,
      "bare_mean_drift": -0.5759999999999998,
      "response": 0.5759999999999998,
      "CSL_weight_noise": 0.35999999999999993,
      "phase_weight_noise": 0.0
    }
  ],
  "exact_flow_norm_error": 2.220446049250313e-16,
  "exact_flow_logit_error": 8.881784197001252e-16
}


==> anc/projection_results.json <==
{
  "proposed_auxiliary_map_Gram_eigenvalues": [
    -0.6180339887498948,
    1.618033988749895
  ],
  "integrated_noise_variance_max_error": 2.1649348980190553e-15,
  "resonant_variance_over_time_squared_at_1000": 0.3200002187935279,
  "retarded_response_max_error": 1.1838163782584843e-10,
  "random_unitary_generator_error": 3.1031676915590914e-17,
  "collapse_generator_error": 2.7755575615628914e-17,
  "unitary_population_noise_max": 0.0,
  "collapse_population_noise_max": 0.5068886630499098,
  "source_two_form_eigenvalues": [
    -1.0,
    -1.0,
    -1.0,
    -1.0,
    -1.0,
    -1.0,
    -1.0,
    -1.0,
    -1.0,
    -1.0,
    -1.0,
    -1.0,
    -1.0,
    -1.0,
    2.0,
    2.0,
    2.0,
    2.0,
    2.0,
    2.0,
    2.0
  ],
  "source_covariance_eigenvalues_for_unit_bath": [
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    4.0,
    4.0,
    4.0,
    4.0,
    4.0,
    4.0,
    4.0
  ]
}


==> anc/reservoir_results.json <==
{
  "parameters": {
    "W": 4.0,
    "v": 1.0,
    "hbar": 1.0
  },
  "infinite_temperature_D": 0.39269908169872414,
  "continuum_variance_over_time": {
    "10.0": 0.35978369750887407,
    "100.0": 0.38796865448127626,
    "1000.0": 0.3920821275028886
  },
  "finite_temperature_D_checks": [
    {
      "temperature": 0.1,
      "D": 0.03926990800798979,
      "error": 0.0
    },
    {
      "temperature": 0.5,
      "D": 0.18928637271400822,
      "error": 5.551115123125783e-17
    },
    {
      "temperature": 2.0,
      "D": 0.36294596658646144,
      "error": 0.0
    },
    {
      "temperature": 100.0,
      "D": 0.39268599225291173,
      "error": 5.551115123125783e-17
    }
  ],
  "CAR_error": 0.0,
  "Majorana_current_error": 0.0,
  "Fock_correlator_error": 1.4304896245381992e-17,
  "Fock_determinant_error": 2.2215299868541707e-16,
  "exact_finite_bath_rate_checks": [
    {
      "N": 96,
      "coupling": 0.2,
      "times": [
        10.0,
        20.0,
        30.0
      ],
      "log_coherences": [
        -0.29156791428817,
        -0.607097672689122,
        -0.9243409448856889
      ],
      "rate": 0.03163865152987594,
      "predicted_rate": 0.031415926535897934,
      "relative_error": 0.00708955674834244
    },
    {
      "N": 96,
      "coupling": 0.1,
      "times": [
        10.0,
        20.0,
        30.0
      ],
      "log_coherences": [
        -0.07219352656714215,
        -0.15018393334072397,
        -0.2285641376007736
      ],
      "rate": 0.007818530551681573,
      "predicted_rate": 0.007853981633974483,
      "relative_error": -0.004513771987899484
    },
    {
      "N": 192,
      "coupling": 0.2,
      "times": [
        10.0,
        20.0,
        30.0
      ],
      "log_coherences": [
        -0.29153939562024733,
        -0.6069805471432643,
        -0.9240711688606529
      ],
      "rate": 0.031626588662020276,
      "predicted_rate": 0.031415926535897934,
      "relative_error": 0.006705583738923826
    },
    {
      "N": 192,
      "coupling": 0.1,
      "times": [
        10.0,
        20.0,
        30.0
      ],
      "log_coherences": [
        -0.07218666218305643,
        -0.15015614771650548,
        -0.22850080568138195
      ],
      "rate": 0.007815707174916276,
      "predicted_rate": 0.007853981633974483,
      "relative_error": -0.004873255482625738
    }
  ],
  "conditional_bath_state_error": 2.7755575615628914e-17
}


==> anc/response_form_results.json <==
{
  "three_records": {
    "kappa=1,b=2Dlbar": {
      "one_step_drift_of_Ep": [
        1.4332498521341108e-05,
        3.7294058952141995e-05,
        -5.162655775103886e-05
      ],
      "formula": [
        0.0,
        0.0,
        0.0
      ]
    },
    "kappa=-1(bare counter-term),b=2Dlbar": {
      "one_step_drift_of_Ep": [
        0.20999611231031778,
        -0.2939513005961736,
        0.08395518828363535
      ],
      "formula": [
        0.21000000000000002,
        -0.29399999999999993,
        0.08400000000000002
      ]
    },
    "kappa=1,b=2Dlbar+0.5": {
      "one_step_drift_of_Ep": [
        -0.34992890204421645,
        0.09001413400711034,
        0.25991476803571834
      ],
      "formula": [
        -0.35,
        0.09,
        0.26
      ]
    },
    "kappa=1,b=0 (not the bare law)": {
      "one_step_drift_of_Ep": [
        -0.2939375817745393,
        0.07561888772322778,
        0.21831869404936866
      ],
      "formula": [
        -0.294,
        0.0756,
        0.21840000000000004
      ]
    },
    "kappa=-1,b=0 (bare law)": {
      "one_step_drift_of_Ep": [
        -0.08396285550216209,
        -0.2183739405375862,
        0.3023367960378054
      ],
      "formula": [
        -0.08399999999999996,
        -0.21839999999999996,
        0.3024
      ]
    }
  },
  "two_channel_affinely_independent_records": {
    "kappa=-1.0": {
      "drift_with_absorbing_c": [
        6.182627743100966e-05,
        0.0001206197236536255,
        -0.00018244600108463516
      ],
      "drift_with_c=0": [
        0.10007904445163973,
        -0.53986183570498,
        0.4397827912469565
      ]
    },
    "kappa=0.0": {
      "drift_with_absorbing_c": [
        6.182627743100966e-05,
        0.0001206197236536255,
        -0.00018244600108463516
      ],
      "drift_with_c=0": [
        0.0500824309990211,
        -0.26987540929335196,
        0.21979297828572664
      ]
    },
    "kappa=3.0": {
      "drift_with_absorbing_c": [
        6.182627743100966e-05,
        0.0001206197236536255,
        -0.00018244600108463516
      ],
      "drift_with_c=0": [
        -0.10005135313573277,
        0.5401414790262571,
        -0.44009012588969165
      ]
    }
  },
  "two_records_exit_probabilities": {
    "alpha=0.5": {
      "p0=0.2": {
        "simulated": 0.296,
        "I_p0(alpha,alpha)": 0.2951672353008665,
        "unresolved_fraction": 0.0001
      },
      "p0=0.5": {
        "simulated": 0.499175,
        "I_p0(alpha,alpha)": 0.5000000000000001,
        "unresolved_fraction": 5e-05
      },
      "p0=0.8": {
        "simulated": 0.703175,
        "I_p0(alpha,alpha)": 0.7048327646991335,
        "unresolved_fraction": 7.5e-05
      }
    },
    "alpha=1.0": {
      "p0=0.2": {
        "simulated": 0.20205,
        "I_p0(alpha,alpha)": 0.2,
        "unresolved_fraction": 0.0
      },
      "p0=0.5": {
        "simulated": 0.498175,
        "I_p0(alpha,alpha)": 0.5,
        "unresolved_fraction": 0.0
      },
      "p0=0.8": {
        "simulated": 0.80405,
        "I_p0(alpha,alpha)": 0.8,
        "unresolved_fraction": 0.0
      }
    },
    "alpha=2.0": {
      "p0=0.2": {
        "simulated": 0.1037,
        "I_p0(alpha,alpha)": 0.10400000000000005,
        "unresolved_fraction": 0.0
      },
      "p0=0.5": {
        "simulated": 0.496125,
        "I_p0(alpha,alpha)": 0.5,
        "unresolved_fraction": 0.0
      },
      "p0=0.8": {
        "simulated": 0.8967,
        "I_p0(alpha,alpha)": 0.896,
        "unresolved_fraction": 0.0
      }
    }
  },
  "alpha=1_is_Born": true,
  "mean_weight_at_tau_1_from_p0_0.8": {
    "alpha=0.0": 0.7356257235903976,
    "alpha=0.5": 0.7681876081353235,
    "alpha=1.0": 0.8002611527856582,
    "alpha=2.0": 0.8608050495939815
  },
  "initial_drift_formula_2Ddelta^2(alpha-1)p(1-p)(2p-1)_at_p0_0.8": {
    "alpha=0.0": -0.09600000000000002,
    "alpha=0.5": -0.04800000000000001,
    "alpha=1.0": 0.0,
    "alpha=2.0": 0.09600000000000002
  },
  "OU_sea_Einstein_relation": {
    "g": 1.0,
    "Gamma_s": 20.0,
    "C_0": 5.0,
    "T": 1.0,
    "D=g^2 D_J": 0.5,
    "selection_rate_2Ddelta^2": 1.0,
    "gain_tests": {
      "two symmetric records, lambda_b*Gamma_s/(4gT)=0.5": {
        "p0=0.2": {
          "simulated_P(record 1)": 0.2978,
          "Markov_prediction_I_p0(alpha,alpha)": 0.2951672353008665,
          "unresolved_fraction": 0.0
        },
        "p0=0.8": {
          "simulated_P(record 1)": 0.7068,
          "Markov_prediction_I_p0(alpha,alpha)": 0.7048327646991335,
          "unresolved_fraction": 0.0
        }
      },
      "two symmetric records, lambda_b*Gamma_s/(4gT)=1.0": {
        "p0=0.2": {
          "simulated_P(record 1)": 0.1976,
          "Markov_prediction_I_p0(alpha,alpha)": 0.2,
          "unresolved_fraction": 0.0
        },
        "p0=0.8": {
          "simulated_P(record 1)": 0.8022,
          "Markov_prediction_I_p0(alpha,alpha)": 0.8,
          "unresolved_fraction": 0.0
        }
      },
      "two symmetric records, lambda_b*Gamma_s/(4gT)=2.0": {
        "p0=0.2": {
          "simulated_P(record 1)": 0.0999,
          "Markov_prediction_I_p0(alpha,alpha)": 0.10400000000000005,
          "unresolved_fraction": 0.0
        },
        "p0=0.8": {
          "simulated_P(record 1)": 0.9006,
          "Markov_prediction_I_p0(alpha,alpha)": 0.896,
          "unresolved_fraction": 0.0
        }
      }
    },
    "counter_term_tests_on_locus": {
      "projector L, eigenvalues (1,0)": {
        "Born": [
          0.5,
          0.5
        ],
        "coefficient-driven law (kappa=-1)": [
          0.9766,
          0.0234
        ],
        "with counter-term -g^2 D_J L^2 (kappa=1)": [
          0.4902,
          0.5098
        ],
        "unresolved_fractions": [
          0.0,
          0.0
        ]
      },
      "three records (1,0,-1)": {
        "Born": [
          0.3,
          0.4,
          0.3
        ],
        "coefficient-driven law (kappa=-1)": [
          0.5039,
          0.0,
          0.4961
        ],
        "with counter-term -g^2 D_J L^2 (kappa=1)": [
          0.2894,
          0.4219,
          0.2887
        ],
        "unresolved_fractions": [
          0.0,
          0.0
        ]
      }
    }
  },
  "velocity_vs_momentum_response": {
    "lambda_b*x": 0.01,
    "Kubo_lambda_b*x*C_J(0)/T": 0.08,
    "<J(p)>": 0.08003201280512205,
    "<J(v)>": -0.07999999999999999
  }
}

==> anc/sutherland_sea_results.json <==
{
  "hessian": {
    "M=16": {
      "zero_mode": 1.8189894035458565e-12,
      "max_rel_dev_from_4l2(M-l)2": 5.254858276910253e-14,
      "omega_1": 9.375,
      "omega_max": 40.0,
      "T_rec=Lc^2/(pi sqrt(g/m))": 10.053096491487338,
      "2pi/omega_1_prime": 10.053096491487338
    },
    "M=64": {
      "zero_mode": 9.094947017729282e-13,
      "max_rel_dev_from_4l2(M-l)2": 1.7642684827135626e-13,
      "omega_1": 2.4609375,
      "omega_max": 40.0,
      "T_rec=Lc^2/(pi sqrt(g/m))": 160.8495438637974,
      "2pi/omega_1_prime": 160.8495438637974
    },
    "M=256": {
      "zero_mode": 1.044716347081891e-11,
      "max_rel_dev_from_4l2(M-l)2": 2.9356318774107835e-11,
      "omega_1": 0.62255859375,
      "omega_max": 40.0,
      "T_rec=Lc^2/(pi sqrt(g/m))": 2573.5927018207585,
      "2pi/omega_1_prime": 2573.5927018207585
    }
  },
  "Omega_max": 40.0,
  "sound_speed": 25.464790894703253,
  "ohmic_slope_per_c^2_numerical_vs_continuum": [
    3.0338696315359115e-05,
    3.027956707060529e-05
  ],
  "coupling_c_for_gamma_0.5": 128.50208414573726,
  "J_over_ohmic_at_w/Omega_max=0.05,0.25,0.5,0.75,0.95": [
    1.0519038505192864,
    1.306994170235824,
    1.80797440179308,
    2.8820247791633875,
    7.082231101187244
  ],
  "finite_M_block": {
    "M=64": {
      "M_eff_over_m_b_exact_vs_closed_form_1+pi*gamma*M/(12*Omega_max)": [
        1.2468840772031835,
        1.2094395102393196
      ],
      "lowest_mode_frequency": 2.460937499999783,
      "lowest_mode_over_gamma": 4.921874999999566,
      "low_frequency_mode_spacing_4Omega_max/M_over_gamma": 5.0,
      "recurrence_period": 160.8495438637974,
      "zero_frequency_line_T/M_eff": 0.8019991740074542,
      "max_abs_dev_velocity_corr_from_OU_t<12": 0.8814815070431513,
      "velocity_corr_at_t_1_2_4_8": [
        0.7305929127850042,
        0.8184968717738922,
        0.7550767428602656,
        0.7821918717541554
      ],
      "OU_at_t_1_2_4_8": [
        0.6065306597126334,
        0.36787944117144233,
        0.1353352832366127,
        0.01831563888873418
      ],
      "VarY_rel_dev_from_closed_form_at_1_2_4_8": [
        0.004663396124875507,
        0.15803045615503988,
        0.7312284712670989,
        1.9689007090124004
      ]
    },
    "M=256": {
      "M_eff_over_m_b_exact_vs_closed_form_1+pi*gamma*M/(12*Omega_max)": [
        1.8863128664983086,
        1.837758040957278
      ],
      "lowest_mode_frequency": 0.6225585937583901,
      "lowest_mode_over_gamma": 1.2451171875167801,
      "low_frequency_mode_spacing_4Omega_max/M_over_gamma": 1.25,
      "recurrence_period": 2573.5927018207585,
      "zero_frequency_line_T/M_eff": 0.530134750051495,
      "max_abs_dev_velocity_corr_from_OU_t<12": 0.7891160067897908,
      "velocity_corr_at_t_1_2_4_8": [
        0.6234224573925375,
        0.4640880772645097,
        0.3977174487013551,
        0.6253023046277401
      ],
      "OU_at_t_1_2_4_8": [
        0.6065306597126334,
        0.36787944117144233,
        0.1353352832366127,
        0.01831563888873418
      ],
      "VarY_rel_dev_from_closed_form_at_1_2_4_8": [
        -0.03682426760214823,
        -0.007038145943004508,
        0.0915797608105422,
        0.41658764158946465
      ],
      "velocity_corr_over_[12,60]_min_max_mean": [
        0.13428140746333075,
        0.8885867620983298,
        0.5252900921539162
      ]
    },
    "M=1024": {
      "M_eff_over_m_b_exact_vs_closed_form_1+pi*gamma*M/(12*Omega_max)": [
        4.410638339116177,
        4.351032163829112
      ],
      "lowest_mode_frequency": 0.15609741212951986,
      "lowest_mode_over_gamma": 0.3121948242590397,
      "low_frequency_mode_spacing_4Omega_max/M_over_gamma": 0.3125,
      "recurrence_period": 41177.483229132136,
      "zero_frequency_line_T/M_eff": 0.22672455166668332,
      "max_abs_dev_velocity_corr_from_OU_t<12": 0.13201096373862664,
      "velocity_corr_at_t_1_2_4_8": [
        0.5975836139516556,
        0.3860055338272901,
        0.19609487292863048,
        0.12454970675706219
      ],
      "OU_at_t_1_2_4_8": [
        0.6065306597126334,
        0.36787944117144233,
        0.1353352832366127,
        0.01831563888873418
      ],
      "VarY_rel_dev_from_closed_form_at_1_2_4_8": [
        -0.04665570210278824,
        -0.04103065036749925,
        -0.018952686836026533,
        0.021568126073055482
      ]
    },
    "M=4096": {
      "M_eff_over_m_b_exact_vs_closed_form_1+pi*gamma*M/(12*Omega_max)": [
        14.4747664596849,
        14.40412865531645
      ],
      "lowest_mode_frequency": 0.039052968825453054,
      "lowest_mode_over_gamma": 0.07810593765090611,
      "low_frequency_mode_spacing_4Omega_max/M_over_gamma": 0.078125,
      "recurrence_period": 658839.7316661142,
      "zero_frequency_line_T/M_eff": 0.06908574330267771,
      "max_abs_dev_velocity_corr_from_OU_t<12": 0.03394604217467856,
      "velocity_corr_at_t_1_2_4_8": [
        0.5911824117300002,
        0.36712055519986647,
        0.1517829412428935,
        0.04580150472125713
      ],
      "OU_at_t_1_2_4_8": [
        0.6065306597126334,
        0.36787944117144233,
        0.1353352832366127,
        0.01831563888873418
      ],
      "VarY_rel_dev_from_closed_form_at_1_2_4_8": [
        -0.049080916825464914,
        -0.049123215920894005,
        -0.0419766879377793,
        -0.030978062538413384
      ]
    }
  },
  "D_J_closed_form_4sig^4/Gamma": 16.0,
  "cutoff_dependence": {
    "Omega_max=40,M=4096: VarY_rel_dev_at_1_2_4_8": [
      -0.049080916825464914,
      -0.049123215920894005,
      -0.0419766879377793,
      -0.030978062538413384
    ],
    "Omega_max=80,M=8192 (same spacing): VarY_rel_dev_at_1_2_4_8": [
      -0.029398015635644602,
      -0.027821884876636976,
      -0.0211233711616465,
      -0.011353847288957209
    ],
    "mode_spacing_over_gamma_both": [
      0.078125,
      0.078125
    ]
  },
  "small_sea": {
    "M": 24,
    "chain_period": 22.619467105846514,
    "lowest_mode_over_gamma": 12.77777777777842,
    "low_frequency_mode_spacing_over_gamma": 13.333333333333334,
    "min_of_velocity_corr_over_T/m_b": 0.8225595470911787,
    "time_average_of_velocity_corr_over_T/m_b": 0.902467464467997,
    "zero_frequency_line_T/M_eff": 0.9025240779442171,
    "VarY_at_half_period_period_2period": [
      834.8930094013202,
      3339.5206210366196,
      13357.856646497155
    ],
    "closed_form_same_times": [
      164.95593289598762,
      345.9114736959464,
      707.8229473870884
    ],
    "free_ballistic_same_times": [
      1023.2805843049449,
      4093.1223372197796,
      16372.489348879119
    ]
  },
  "kinetic_coupling": {
    "M": 256,
    "k_v": 0.3,
    "velocity_corr_t0_vs_T*(Mass^-1)_qq": [
      1.219512195121952,
      1.219512195121951
    ],
    "zero_frequency_weight_from_modes_vs_T/m_b": [
      1.0,
      1.0
    ],
    "time_average_of_velocity_corr_over_[20,40]_vs_T/m_b": [
      0.9997483041894675,
      1.0
    ],
    "VarY_over_tau^2_at_tau_20_40_vs_ballistic_8(T/m_b)^2": [
      8.091541993991223,
      8.09144117053681,
      8.0
    ]
  },
  "response_time": {
    "1/Gamma": 1.0,
    "tau_c_from_window_t<12_with_line": 0.9870795498358405,
    "tau_c_from_window_t<12_line_removed": 0.8558044770580986
  }
}

==> anc/unravelling_bound_results.json <==
{
  "norm_conservation_worst": 1.7763568394002505e-15,
  "ensemble_generator_invariance_worst": 1.561270569544465e-15,
  "quadratic_variation_minus_bound_worst": 1.1102230246251565e-16,
  "equality_at_identity_unravelling": 1.1102230246251565e-16,
  "phase_unravelling_total_selection_power": 2.4948809651287312e-33,
  "phase_unravelling_generator_deviation": 2.220446049250313e-16,
  "entanglement_switched_phase_two_qubit": {
    "0.2": {
      "entropy": 0.5004024235381881,
      "phi": 0.43679432713578975,
      "dXA_dtau_no_measurement": 1.1999999999999995,
      "dXA_dtau_unread_measurement": 1.1999999999999997,
      "selection_power_no_measurement": 0.8210397443236384,
      "selection_power_unread_measurement": 3.7493994566546427e-33
    },
    "0.8": {
      "entropy": 0.5004024235381879,
      "phi": 0.4367943271357903,
      "dXA_dtau_no_measurement": -1.2,
      "dXA_dtau_unread_measurement": -1.1999999999999997,
      "selection_power_no_measurement": 0.821039744323638,
      "selection_power_unread_measurement": 3.7493994566546427e-33
    }
  }
}
